Interleaved Resonance Decays and Electroweak Radiation in Vincia

We propose a framework for high-energy interactions in which resonance decays and electroweak branching processes are interleaved with the QCD evolution in a single common sequence of decreasing resolution scales. The interleaved treatment of resonance decays allows for a new treatment of finite-width effects in parton showers. At scales above their offshellness, resonances participate explicitly as incoming and outgoing states in branching processes, while they are effectively "integrated out" of the description at lower scales. We implement this formalism, together with a full set of antenna functions for branching processes involving electroweak (W/Z/H) bosons in the Vincia shower module in Pythia 8.3, and study some of the consequences.

==> figures/FragmentationFunctions/combine_all.py <==
import argparse
import os
import csv
import numpy as np

def merge(files):
  if not files:
    return 

  sum_of_weights = 0
  sum_of_ys = 0

  for file in files:
    csvpath = os.path.join(directory, file)
    data = np.genfromtxt(csvpath, delimiter="  ", comments='//')
    tempfile = open(csvpath, 'r')
    for line in tempfile:
      if "Scaled" in line:
        scale_factor = float(line.split(" ")[3])
        sum_of_weights += 1/scale_factor
        if type(sum_of_ys) is int:
          sum_of_ys = data[:,1]/scale_factor
        else:
          sum_of_ys += data[:,1]/scale_factor

  # Divide by sum of weights
  sum_of_ys /= sum_of_weights

  # Get the data from the first file, then replace the ys
  csvpath = os.path.join(directory, files[0])
  data = np.genfromtxt(csvpath, delimiter="  ", comments='//')
  data[:,1] = sum_of_ys

  return data, 1/sum_of_weights


parser = argparse.ArgumentParser(description='Combine files')
parser.add_argument("dir", metavar='directory', help="Directory of histogram files")
args = parser.parse_args()

directory = args.dir

id_dict = {
  22: r'\gamma', 
  2212: r'p',
  -2212: r'\bar{p}', 
  11: r'e', 
  12: r'\nu_{e}', 
  14: r'\nu_{\mu}',
  16: r'\nu_{\tau}',
  -11: r'\bar{e}',
  -12: r'\bar{\nu}_{e}',
  -14: r'\bar{\nu}_{\mu}',
  -16: r'\bar{\nu}_{\tau}'}
  
for id_final in id_dict:
  # Find all relevant files
  files_pythia = []
  files_vincia = []
  for filename in os.listdir(directory):
    if filename.endswith(".csv") and len(filename.split("_")) == 3 and (int(filename.split("_")[2].split(".")[0]) == id_final):
      if "pythia" in filename:
        files_pythia.append(filename)
      if "vincia" in filename:
        files_vincia.append(filename)

  # Merge results
  merged_pythia, scale_factor_pythia = merge(files_pythia)
  merged_name_pythia = os.path.join(directory, 'pythia_' + str(id_final) + '.csv')
  np.savetxt(merged_name_pythia, merged_pythia, comments='// ', header = "Scaled by " + str(scale_factor_pythia), fmt='%1.4e')

  merged_vincia, scale_factor_vincia = merge(files_vincia)
  merged_name_vincia = os.path.join(directory, 'vincia_' + str(id_final) + '.csv')
  np.savetxt(merged_name_vincia, merged_vincia, comments='// ', header = "Scaled by " + str(scale_factor_vincia), fmt='%1.4e')

==> figures/FragmentationFunctions/final_edit/plot_edit.py <==
import os
import argparse
from matplotlib.backends.backend_pdf import PdfPages
from HDMSpectra import HDMSpectra
import numpy as np
import matplotlib as mpl
from matplotlib import pyplot as plt
from matplotlib.lines import Line2D

textwidth = 9
textheight = textwidth/2.3
fontsize = 10.95

mpl.rcParams['text.usetex'] = True
mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['lines.linewidth'] = 1.2
mpl.rcParams['lines.markersize'] = 2
mpl.rcParams["legend.labelspacing"] = 0.1
mpl.rcParams["legend.frameon"] = False
mpl.rcParams["legend.handletextpad"] = 0.5
#mpl.rcParams["legend.columnspacing"] = 0
mpl.rcParams.update({'font.size': fontsize})

id_nu = 12
E = 200000

id_dict = {
  22: r'\gamma', 
  2212: r'p',
  -2212: r'\bar{p}', 
  11: r'e', 
  12: r'\nu_{e}', 
  14: r'\nu_{\mu}',
  16: r'\nu_{\tau}',
  -11: r'\bar{e}',
  -12: r'\bar{\nu}_{e}',
  -14: r'\bar{\nu}_{\mu}',
  -16: r'\bar{\nu}_{\tau}'}

colors = ["#88CCEE", "#CC6677", "#DDCC77", "#117733", "#332288"]

x_hdm = np.logspace(-4.,0.,1000)

pythia_photon   = np.genfromtxt("pythia_22.csv", delimiter=" ", comments='//')
pythia_electron = np.genfromtxt("pythia_11.csv", delimiter=" ", comments='//')
pythia_proton   = np.genfromtxt("pythia_2212.csv", delimiter=" ", comments='//')
pythia_nutau    = np.genfromtxt("pythia_16.csv", delimiter=" ", comments='//')

vincia_photon   = np.genfromtxt("vincia_22.csv", delimiter=" ", comments='//')
vincia_electron = np.genfromtxt("vincia_11.csv", delimiter=" ", comments='//')
vincia_proton   = np.genfromtxt("vincia_2212.csv", delimiter=" ", comments='//')
vincia_nutau    = np.genfromtxt("vincia_16.csv", delimiter=" ", comments='//')

x_pythia          = pythia_photon[:-1,0]
y_pythia_photon   = pythia_photon[:-1,1]
y_pythia_electron = pythia_electron[:-1,1]
y_pythia_proton   = pythia_proton[:-1,1]
y_pythia_nutau    = pythia_nutau[:-1,1]

x_vincia          = vincia_photon[:-1,0]
y_vincia_photon   = vincia_photon[:-1,1]
y_vincia_electron = vincia_electron[:-1,1]
y_vincia_proton   = vincia_proton[:-1,1]
y_vincia_nutau    = vincia_nutau[:-1,1]

y_hdm_photon   = HDMSpectra.spec(22, id_nu, x_hdm, E, "HDMSpectra.hdf5")
y_hdm_electron = HDMSpectra.spec(11, id_nu, x_hdm, E, "HDMSpectra.hdf5")
y_hdm_proton   = HDMSpectra.spec(2212, id_nu, x_hdm, E, "HDMSpectra.hdf5")
y_hdm_nutau    = HDMSpectra.spec(16, id_nu, x_hdm, E, "HDMSpectra.hdf5")

fig, axs = plt.subplots(1, 2, sharex='col')
fig.set_size_inches(textwidth, textheight)

# First plot
axs[0].plot(x_hdm, x_hdm*x_hdm*y_hdm_photon, linestyle='solid', label=r"$S=\gamma$", color=colors[0])
axs[0].plot(x_pythia, x_pythia*x_pythia*y_pythia_photon, linestyle='dotted', color=colors[0])
axs[0].plot(x_vincia, x_vincia*x_vincia*y_vincia_photon, linestyle='dashed', color=colors[0])

axs[0].plot(x_hdm, x_hdm*x_hdm*y_hdm_proton, linestyle='solid', label=r"$S=p^{+}$", color=colors[1])
axs[0].plot(x_pythia, x_pythia*x_pythia*y_pythia_proton, linestyle='dotted', color=colors[1])
axs[0].plot(x_vincia, x_vincia*x_vincia*y_vincia_proton, linestyle='dashed', color=colors[1])

# Second plot
axs[1].plot(x_hdm, x_hdm*x_hdm*y_hdm_electron, linestyle='solid', label=r"$S=e^{-}$", color=colors[2])
axs[1].plot(x_pythia, x_pythia*x_pythia*y_pythia_electron, linestyle='dotted', color=colors[2])
axs[1].plot(x_vincia, x_vincia*x_vincia*y_vincia_electron, linestyle='dashed', color=colors[2])

axs[1].plot(x_hdm, x_hdm*x_hdm*y_hdm_nutau, linestyle='solid', label=r"$S=\nu_{\tau}$", color=colors[3])
axs[1].plot(x_pythia, x_pythia*x_pythia*y_pythia_nutau, linestyle='dotted', color=colors[3])
axs[1].plot(x_vincia, x_vincia*x_vincia*y_vincia_nutau, linestyle='dashed', color=colors[3])

axs[0].set_xscale('log')
axs[0].set_yscale('log')
axs[1].set_xscale('log')
axs[1].set_yscale('log')

axs[0].set_xlabel("$x = 2E/m_{\chi}$")
axs[1].set_xlabel("$x = 2E/m_{\chi}$")
axs[0].set_ylabel("$x^2 dN/dx$")
axs[1].set_ylabel("$x^2 dN/dx$")

#plt.title(r'$\chi \rightarrow \nu_{{e}} \bar{{\nu}}_{{e}} \rightarrow {{{}}}$'.format(id_dict[id_final]))
axs[0].set_xlim(1e-4, 0.99999)
axs[0].set_ylim(2e-6, 2e-2)
axs[1].set_xlim(1e-4, 0.99999)
axs[1].set_ylim(2e-7, 3)

# id legends
handles_1, labels_1 = axs[0].get_legend_handles_labels()
handles_2, labels_2 = axs[1].get_legend_handles_labels()

handles = np.concatenate((handles_1, handles_2))
labels  = np.concatenate((labels_1,  labels_2))
axs[1].legend(handles, labels, loc='upper left', ncol=2)

# method legends
labels = ['Bauer, Rodd, Webber', 'Pythia EW', 'Vincia EW']
handles = [Line2D([],[],c='black',ls='solid'), Line2D([],[],c='black',ls='dotted'), Line2D([],[],c='black',ls='dashed')]
axs[0].legend(handles, labels, loc='upper left', bbox_to_anchor=(0.24, 0.25))

axs[0].text(0.03,0.97,r"$m_{\chi} = 200 \mathrm{ TeV}$", horizontalalignment="left", verticalalignment="top", transform = axs[0].transAxes, fontsize=8, color='gray')

plt.suptitle(r"$\chi \rightarrow \nu_e \bar{\nu}_{e} \rightarrow S$", y=0.95, fontsize=16)
plt.savefig("neutrino_spectrum.pdf", bbox_inches='tight')
plt.clf()


==> figures/FragmentationFunctions/mainFFNeutrino.cc <==
#include "Pythia8/Pythia.h"
#include "Pythia8/Vincia.h"
#include <stdlib.h> 
#include <sstream>

using namespace Pythia8;

// Helper class to parse command line options.
class InputParser {

public:
  InputParser (int &argc, char **argv) {
    for (int i = 1; i < argc; ++i) arglist.push_back(string(argv[i]));
  }

  const string& getOption(const string &opt) const {
    vector<string>::const_iterator itr = find(arglist.begin(),
      arglist.end(), opt);
    if (itr != arglist.end() && ++itr != arglist.end()) return *itr;
    return "";
  }

  bool hasOption(const string &opt) const {
    return find(arglist.begin(), arglist.end(), opt) != arglist.end();
  }

private:
  vector<string> arglist;
};

int main(int argc, char* argv[]) {
  double xMax = 1;
  double xMin = 1e-4;
  int nBins = 100;

  map<int, Hist> fragFuncs;
  fragFuncs.emplace(make_pair(22,   Hist("22", nBins, xMin, xMax, true)));
  fragFuncs.emplace(make_pair(11,   Hist("11", nBins, xMin, xMax, true)));
  fragFuncs.emplace(make_pair(-11,  Hist("-11", nBins, xMin, xMax, true)));
  fragFuncs.emplace(make_pair(2212, Hist("2212", nBins, xMin, xMax, true)));
  fragFuncs.emplace(make_pair(-2212,Hist("-2212", nBins, xMin, xMax, true)));
  fragFuncs.emplace(make_pair(12,   Hist("12", nBins, xMin, xMax, true)));
  fragFuncs.emplace(make_pair(14,   Hist("14", nBins, xMin, xMax, true)));
  fragFuncs.emplace(make_pair(16,   Hist("16", nBins, xMin, xMax, true)));
  fragFuncs.emplace(make_pair(-12,  Hist("-12", nBins, xMin, xMax, true)));
  fragFuncs.emplace(make_pair(-14,  Hist("-14", nBins, xMin, xMax, true)));
  fragFuncs.emplace(make_pair(-16,  Hist("-16", nBins, xMin, xMax, true)));

  // Pythia objects
  Pythia pythia;
  Event& event = pythia.event;
  Info* infoPtr = const_cast<Info*>(&pythia.info);

  // Settings
  pythia.readString("PartonLevel:MPI = off");
  pythia.readString("WeakSingleBoson:ffbar2ffbar(s:gmZ) = on");
  pythia.readString("Beams:idA  =  11");
  pythia.readString("Beams:idB  = -11");
  pythia.readString("23:onMode  = off");
  pythia.readString("PDF:lepton = off");
  pythia.readString("Next:numberCount = 0");
  pythia.readString("13:mayDecay   = true");
  pythia.readString("211:mayDecay  = true");
  pythia.readString("321:mayDecay  = true");
  pythia.readString("130:mayDecay  = true");
  pythia.readString("2112:mayDecay = true");
  
  // Output file name
  string fileDirectory = "FFNeutrino/";
  string fileName = "";

  // Parser object for command line input.
  InputParser ip(argc, argv);

  // Shower
  if (ip.hasOption("-pythia")) {
    fileName += "pythia_";
    pythia.readString("TimeShower:weakShower = on");
  }
  else if (ip.hasOption("-vincia")) {
    fileName += "vincia_";
    pythia.readString("PartonShowers:model = 2");
    pythia.readString("Vincia:ewMode = 3");
    pythia.readString("Vincia:helicityShower = on"); 
    pythia.readString("Vincia:mePlugin = procs_ew_sm-ckm");
  }
  else {
    cout << "Missing shower option" << endl;
    exit(0);
  }

  // Neutrino id
  if (ip.hasOption("-idnu")) {
    int idnu = stoi(ip.getOption("-idnu"));
    if (idnu != 12 && idnu != 14 && idnu != 16) {
      cout << "Incorrect neutrino id" << endl;
    }
    pythia.readString("23:onIfAny = " + ip.getOption("-idnu"));
    fileDirectory += ip.getOption("-idnu") + "_";
  }
  else {
    cout << "Missing neutrino id" << endl;
    exit(0);
  }

  // ECM
  double Ecm = 0;
  if (ip.hasOption("-Ecm")) {
    pythia.readString("Beams:eCM = " + ip.getOption("-Ecm"));
    fileDirectory += ip.getOption("-Ecm");
    Ecm = stod(ip.getOption("-Ecm"));
  }
  else {
    cout << "Missing CM energy" << endl;
    exit(0);
  }

  // Random seed
  if (ip.hasOption("-seed")) {
    fileName += ip.getOption("-seed") + "_";
    pythia.readString("Random:setSeed = on");
    pythia.readString("Random:seed = " + ip.getOption("-seed"));
  }
  else {
    cout << "Missing seed" << endl;
    exit(0);
  }

  // nEvents
  int nEvents = 1e4;
  if (ip.hasOption("-nev")) {
    nEvents = stod(ip.getOption("-nev"));
  }

  // std::system(("rm -rf " + fileDirectory).c_str());
  std::system(("mkdir -p " + fileDirectory).c_str());

  if(!pythia.init()) { return EXIT_FAILURE; }

  // Begin event loop
  int nAbort = 10;
  int iAbort = 0;

  int nRad = 0;
  double sumOfWeights = 0;
  for (int iEvent = 0; iEvent < nEvents; ++iEvent) {
    bool aborted = !pythia.next();

    double weight = infoPtr->weightContainerPtr->weightsShowerPtr->getWeightsValue(0);
    sumOfWeights += weight;
    for (int i=0; i<event.size(); i++) {
      if (event[i].status() > 0) {
        int idNow = event[i].id();
        double x = 2*event[i].e()/Ecm;

        auto it = fragFuncs.find(idNow);
        if (it !=fragFuncs.end()) {
          fragFuncs[idNow].fill(x, weight);
        }
        else {
          cout << "Error: Undecayed particle" << endl;
        }
      }
    }

    if (event.size() != 8) {
      nRad++;
    }
    
    if(aborted){
      event.list();
      if (++iAbort < nAbort){
        continue;
      }
      cout << " Event generation aborted prematurely, owing to error!\n";
      cout<< "Event number was : "<<iEvent<<endl;
      break;
    }

    if ((iEvent+1)%(nEvents/100) == 0) {
      cout << "Outputting after " << iEvent+1 << " events" << endl;

      // Output
      for (auto it=fragFuncs.begin(); it!=fragFuncs.end(); it++) {
        Hist histCopy = it->second;
        histCopy.normalizeSpectrum(sumOfWeights);
        string fileNameNow = fileDirectory + "/" + fileName + it->second.getTitle() + ".csv";
        ofstream outf(fileNameNow);
        if (outf.is_open()) {
          outf << "// Scaled by " << 1/(double)(iEvent+1) << endl;
          histCopy.pyplotTable(outf);
        }
        else {
          cout << "Failed to open file" << endl;
          exit(0);
        }
      }
    }
  }

  pythia.stat();
  cout << "Fraction of events with EW radiation " << (double)nRad / (double)nEvents << endl;
}

==> figures/FragmentationFunctions/old/FFhists/pltFFs.py <==
from matplotlib import pyplot as plt
import argparse
import os
import csv
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
from HDMSpectra import HDMSpectra

parser = argparse.ArgumentParser(description='Make plots of FFs')
parser.add_argument("dir", metavar='directory', help="Directory of histogram files")
parser.add_argument("-d", "--data", nargs='?', default="HDMSpectra.hdf5", help="HDF5 for fragmentation functions")
args = parser.parse_args()

directory = args.dir
data = args.data

# Extract id, pol and E from dir name
id_init = int(directory.split("_")[2])
pol_init = int(directory.split("_")[4])
E = float(directory.split("_")[6])
nev = int(directory.split("_")[8].replace("/",""))

# Convert to HDM conventions
if pol_init == 1:
  id_init += 1900
if pol_init == -1:
  id_init += 2900
if pol_init == 0:
  id_init += 3900

with PdfPages(os.path.join(directory, "plots.pdf")) as pdf:
  for filename in os.listdir(directory):
    if filename.endswith(".csv"):
      # Extract id from filename
      id_final = int(filename.split("_")[1].split(".")[0])
      x_hdm = np.logspace(-4.,0.,1000)
      ff_hdm = HDMSpectra.FF(id_final, id_init, x_hdm, E/2, data)

      csvpath = os.path.join(directory, filename)
      
      # Still need to divide out nev and binwidths
      # Format is: binmid - val - binlow, last line contains binmid - 0 - binmax of last bin
      data_pythia = np.genfromtxt(csvpath, delimiter="  ")
      
      x_pythia = data_pythia[:-1,0]
      edges_pythia = data_pythia[:-1,2]
      edges_pythia = np.append(edges_pythia, data_pythia[-1,2])
      bin_widths = edges_pythia[1:] - edges_pythia[:-1]

      ff_pythia = data_pythia[:-1,1]/nev/bin_widths

      plt.yscale('log')
      plt.xscale('log')
      plt.plot(x_pythia, ff_pythia, label="Pythia")
      plt.plot(x_hdm, ff_hdm, label="HDM")

      ax = plt.gca()

      name = "$\mathrm{D}_{" + str(id_init) + "}^{" + str(id_final) + "}(x," + str(E) + ")$"
      plt.title(name)
      plt.legend()
      pdf.savefig()
      plt.clf()

==> figures/FragmentationFunctions/old/mainFFs.cc <==
#include "Pythia8/Pythia.h"
#include "Pythia8/Vincia.h"
#include <stdlib.h> 
#include <sstream>

using namespace Pythia8;

int main() {
  // ----------------------------------------------------------------
  // Parameters // 23-1
  int id = 23;
  int pol = 1; 
  double E = 1e5;

  int nEvents = 1e5;

  double xMax = 1;
  double xMin = 1e-4;
  int nBins = 250;
  // ----------------------------------------------------------------

  map<int, Hist> fragFuncs_EW;
  fragFuncs_EW.emplace(make_pair(22,   Hist("dDdx_22", nBins, xMin, xMax, true)));
  fragFuncs_EW.emplace(make_pair(11,   Hist("dDdx_11", nBins, xMin, xMax, true)));
  fragFuncs_EW.emplace(make_pair(-11,  Hist("dDdx_-11", nBins, xMin, xMax, true)));
  fragFuncs_EW.emplace(make_pair(2212, Hist("dDdx_2212", nBins, xMin, xMax, true)));
  fragFuncs_EW.emplace(make_pair(-2212,Hist("dDdx_-2212", nBins, xMin, xMax, true)));
  fragFuncs_EW.emplace(make_pair(12,   Hist("dDdx_12", nBins, xMin, xMax, true)));
  fragFuncs_EW.emplace(make_pair(14,   Hist("dDdx_14", nBins, xMin, xMax, true)));
  fragFuncs_EW.emplace(make_pair(16,   Hist("dDdx_16", nBins, xMin, xMax, true)));
  fragFuncs_EW.emplace(make_pair(-12,  Hist("dDdx_-12", nBins, xMin, xMax, true)));
  fragFuncs_EW.emplace(make_pair(-14,  Hist("dDdx_-14", nBins, xMin, xMax, true)));
  fragFuncs_EW.emplace(make_pair(-16,  Hist("dDdx_-16", nBins, xMin, xMax, true)));

  map<int, Hist> fragFuncs_no_EW;
  fragFuncs_no_EW.emplace(make_pair(22,   Hist("dDdx_22", nBins, xMin, xMax, true)));
  fragFuncs_no_EW.emplace(make_pair(11,   Hist("dDdx_11", nBins, xMin, xMax, true)));
  fragFuncs_no_EW.emplace(make_pair(-11,  Hist("dDdx_-11", nBins, xMin, xMax, true)));
  fragFuncs_no_EW.emplace(make_pair(2212, Hist("dDdx_2212", nBins, xMin, xMax, true)));
  fragFuncs_no_EW.emplace(make_pair(-2212,Hist("dDdx_-2212", nBins, xMin, xMax, true)));
  fragFuncs_no_EW.emplace(make_pair(12,   Hist("dDdx_12", nBins, xMin, xMax, true)));
  fragFuncs_no_EW.emplace(make_pair(14,   Hist("dDdx_14", nBins, xMin, xMax, true)));
  fragFuncs_no_EW.emplace(make_pair(16,   Hist("dDdx_16", nBins, xMin, xMax, true)));
  fragFuncs_no_EW.emplace(make_pair(-12,  Hist("dDdx_-12", nBins, xMin, xMax, true)));
  fragFuncs_no_EW.emplace(make_pair(-14,  Hist("dDdx_-14", nBins, xMin, xMax, true)));
  fragFuncs_no_EW.emplace(make_pair(-16,  Hist("dDdx_-16", nBins, xMin, xMax, true)));

  // Output file name
  std::ostringstream oss;
  oss << E;

  string outName = "dDdx_id_" + to_string(id) + "_pol_" + to_string(pol) + "_E_" + oss.str() + "_nev_" + to_string(nEvents);
  std::system(("rm -rf FFhists/" + string(outName)).c_str());
  std::system(("mkdir -p FFhists/" + string(outName)).c_str());
  
  // Init Pythia
  Pythia pythia_EW;
  pythia_EW.readString("ProcessLevel:all = off");
  pythia_EW.readString("PartonShowers:model = 2");
  pythia_EW.readString("Vincia:helicityShower = on");
  pythia_EW.readString("Vincia:EWmode = 3");
  pythia_EW.readString("13:mayDecay   = true");
  pythia_EW.readString("211:mayDecay  = true");
  pythia_EW.readString("321:mayDecay  = true");
  pythia_EW.readString("130:mayDecay  = true");
  pythia_EW.readString("2112:mayDecay = true");
  pythia_EW.init();

  Pythia pythia_no_EW;
  pythia_no_EW.readString("ProcessLevel:all = off");
  pythia_no_EW.readString("PartonShowers:model = 2");
  pythia_no_EW.readString("Vincia:helicityShower = on");
  pythia_no_EW.readString("Vincia:EWmode = 3");
  pythia_no_EW.readString("13:mayDecay   = true");
  pythia_no_EW.readString("211:mayDecay  = true");
  pythia_no_EW.readString("321:mayDecay  = true");
  pythia_no_EW.readString("130:mayDecay  = true");
  pythia_no_EW.readString("2112:mayDecay = true");
  pythia_no_EW.init();

  // Shorthands
  Event& event_EW = pythia_EW.event;
  Event& event_no_EW = pythia_no_EW.event;

  Info* infoPtr_EW = const_cast<Info*>(&pythia_EW.info);
  Info* infoPtr_no_EW = const_cast<Info*>(&pythia_EW.info);    

  // Set up a separate instance of the EW shower for easy access to sampleMass
  VinciaCommon vinCom;
  vinCom.initPtr(infoPtr_EW);
  vinCom.init();

  VinciaEW ewshMassSampler;
  ewshMassSampler.initPtr(infoPtr_EW, &vinCom);
  ewshMassSampler.load();
  ewshMassSampler.init();

  // Set up another separate instance to do evolution below had scale
  /*
  VinciaEW ewshBelowHad;
  ewshBelowHad.initPtr(infoPtr, &vinCom);
  ewshBelowHad.load();
  // Remove all branchings that cannot occur below the had scale
  unordered_map<pair<int, int>, vector<EWBranching> > brMapFinalNew;
  for (auto it=ewshBelowHad.brMapFinal.begin(); it!=ewshBelowHad.brMapFinal.end(); it++) {
    // Only allow l->l gamma and gamma -> llbar
    int idI = it->first.first;
    if (idI == 22 || abs(idI) == 11 || abs(idI) == 13 || abs(idI) == 15) {
      vector<EWBranching> brVecNew;
      for (int i=0; i<(int)it->second.size(); i++) {
        int idi = it->second[i].idi;
        int idj = it->second[i].idj;

        // Photon emission or photon splitting
        if ((idI == 22 && (idi == 11 || idi == 13 || idi == 15)) || 
            ((abs(idI) == 11 || abs(idI) == 13 || abs(idI) == 15) && idj == 22) ) {
          
          brVecNew.push_back(it->second[i]);
        }
      }
      brMapFinalNew[it->first] = brVecNew;
    }
  }
  ewshBelowHad.brMapFinal = brMapFinalNew;
  ewshBelowHad.brMapResonance.clear();
  ewshBelowHad.brMapInitial.clear();
  ewshBelowHad.init();
  // Set cutoff scale to small value for below had scale evolution
  double q2MinHad = 1e-6;
  ewshBelowHad.q2min(q2MinHad);
  */

  for (int iEvent=0; iEvent<nEvents; iEvent++) {
    // Get a mass from the Breit-Wigner
    double m = ewshMassSampler.ampCalc.sampleMass(id, pol);
    double m2 = pow2(m);

    // Make sure we're inside phase space
    if (E < m) {
      iEvent--;
      continue;
    }

    // Adjust energy to make sure s = 4E
    double Ereal = (4*E*E + m2)/4/E;
    double Espec = (4*E*E - m2)/4/E;
    double p = sqrt(Ereal*Ereal - m2);
    Vec4 preal = Vec4(0, 0, p, Ereal);
    Vec4 pspec = Vec4(0, 0, -p, Espec);

    event_EW.reset();
    event_no_EW.reset();
    event_EW[0].e(2*E);
    event_no_EW[0].e(2*E);
    event_EW[0].m(2*E);
    event_no_EW[0].m(2*E);
    event_EW.append(id, 23, 0, 0, preal, m, E, pol);
    event_no_EW.append(id, 23, 0, 0, preal, m, E, pol);
    event_EW.append(12, 23, 0, 0, pspec, 0, E, 1);
    event_no_EW.append(12, 23, 0, 0, pspec, 0, E, 1);

    // Reset the event weight
    infoPtr_EW->weightContainerPtr->weightsShowerPtr->setValueByIndex(0,1);
    infoPtr_no_EW->weightContainerPtr->weightsShowerPtr->setValueByIndex(0,1);

    // Is this the correct starting scale?
    pythia_EW.forceTimeShower(1, 2, E);
    pythia_no_EW.forceTimeShower(1, 2, E);

    /*
    // Do QED shower below the hadronization scale - NEEDS MORE CHECKS
    double q2BelowHad = pow2(pythia.settings.parm("Vincia:QminChgQ"));
    ewshBelowHad.prepare(0, event);
    int nCount = 0;
    while(true) {
      q2BelowHad = ewshBelowHad.q2Next(event, q2BelowHad, q2MinHad);
      if (q2BelowHad < q2MinHad || nCount == 10000) {break;}
      if (ewshBelowHad.acceptTrial(event)) {
        ewshBelowHad.updateEvent(event);
        ewshBelowHad.updatePartonSystems(event);
        ewshBelowHad.update(event, 0);
      }
    }

    if (nCount == 10000) {
      iEvent--;
      continue;
    }
    */

    // Bosonic interference weight
    double weight_EW = infoPtr->weightContainerPtr->weightsShowerPtr->getWeightsValue(0);

    // Hadron level
    bool EW_success = pythia_EW.forceHadronLevel(false);
    bool no_EW_success = pythia_no_EW.forceHadronLevel(false);

    if (!EW_success || !no_EW_success) {
      iEvent--;
      continue;
    }

    // Analysis - EW
    for (int i=0; i<event_EW.size(); i++) {
      if (event_EW[i].status() > 0) {
        // Filter out the RH neutrino
        if (event_EW[i].id() == 12 && event_EW[i].pol() == 1) continue;

        int idNow = event_EW[i].id();
        double x = event_EW[i].e()/E;

        auto it = fragFuncs_EW.find(idNow);
        if (it !=fragFuncs_EW.end()) {
          fragFuncs_EW[idNow].fill(x, weight_EW);
        }
        else {
          cout << "Undecayed particle" << endl;
          event_EW.list();
        }
      }
    }

    // Analysis - no EW
    for (int i=0; i<event_no_EW.size(); i++) {
      if (event_no_EW[i].status() > 0) {
        // Filter out the RH neutrino
        if (event_no_EW[i].id() == 12 && event_no_EW[i].pol() == 1) continue;

        int idNow = event_no_EW[i].id();
        double x = event_no_EW[i].e()/E;

        auto it = fragFuncs_no_EW.find(idNow);
        if (it !=fragFuncs_no_EW.end()) {
          fragFuncs_no_EW[idNow].fill(x);
        }
        else {
          cout << "Undecayed particle" << endl;
          event_no_EW.list();
        }
      }
    }

    if ((iEvent+1)%(nEvents/100) == 0) {
      cout << "Outputting after " << iEvent+1 << " events" << endl;

      // Output
      for (auto it=fragFuncs.begin(); it!=fragFuncs.end(); it++) {
        string fileName = "FFhists/" + string(outName) + "/" + it->second.getTitle() + ".csv";
        ofstream outf(fileName);
        it->second.pyplotTable(outf);
      }
    }
  }
}

==> figures/FragmentationFunctions/plot_all.py <==
import os
import argparse
from matplotlib.backends.backend_pdf import PdfPages
from HDMSpectra import HDMSpectra
import numpy as np
from matplotlib import pyplot as plt

# Make sure to have ran combine_all first!
parser = argparse.ArgumentParser(description='Make plots of neutrino spectra')
parser.add_argument("dir", metavar='directory', help="Directory of histogram files")
args = parser.parse_args()

directory = args.dir

id_nu = int(directory.split("_")[0])
E = float(directory.split("_")[1].replace("/",""))

id_dict = {
  22: r'\gamma', 
  2212: r'p',
  -2212: r'\bar{p}', 
  11: r'e', 
  12: r'\nu_{e}', 
  14: r'\nu_{\mu}',
  16: r'\nu_{\tau}',
  -11: r'\bar{e}',
  -12: r'\bar{\nu}_{e}',
  -14: r'\bar{\nu}_{\mu}',
  -16: r'\bar{\nu}_{\tau}'}

colors = ["#332288", "#88CCEE", "#117733", "#DDCC77", "#CC6677", "#882255", "#AA4499"]

with PdfPages(os.path.join(directory, "plots.pdf")) as pdf:
  for id_final in id_dict:
    x_hdm = np.logspace(-4.,0.,1000)
    spec_hdm = HDMSpectra.spec(id_final, id_nu, x_hdm, E, "HDMSpectra.hdf5")
    plt.plot(x_hdm, x_hdm*x_hdm*spec_hdm, label="HDM", color=colors[0])

    csvpath_pythia = os.path.join(directory, "pythia_" + str(id_final) + ".csv")
    data_pythia = np.genfromtxt(csvpath_pythia, delimiter=" ", comments='//')
    csvpath_vincia = os.path.join(directory, "vincia_" + str(id_final) + ".csv")
    data_vincia = np.genfromtxt(csvpath_vincia, delimiter=" ", comments='//')

    x_pythia = data_pythia[:-1,0]
    y_pythia = data_pythia[:-1,1]

    x_vincia = data_vincia[:-1,0]
    y_vincia = data_vincia[:-1,1]

    plt.plot(x_pythia, x_pythia*x_pythia*y_pythia, label="Pythia EW", color=colors[1])
    plt.plot(x_vincia, x_vincia*x_vincia*y_vincia, label="Vincia EW", color=colors[2])

    plt.xscale('log')
    plt.yscale('log')

    plt.xlabel("$x = 2E/m_{\chi}$")
    plt.ylabel("$x^2 dN/dx$")

    plt.title(r'$\chi \rightarrow \nu_{{e}} \bar{{\nu}}_{{e}} \rightarrow {{{}}}$'.format(id_dict[id_final]))

    plt.legend()
    pdf.savefig()
    plt.clf()

==> figures/SudakovLogs/RivetZZSudakov.cc <==
// -*- C++ -*-
#include "Rivet/Analysis.hh"
#include "Rivet/Projections/WFinder.hh"
#include "Rivet/Projections/ZFinder.hh"
#include "Rivet/Projections/VetoedFinalState.hh"

namespace Rivet {

  // rivet-build RivetZZSudakov.so RivetZZSudakov.cc && cp RivetZZSudakov.so ../lib/RivetZZSudakov.so && export RIVET_ANALYSIS_PATH=$PWD

  class ZZ_Sudakov : public Analysis {
  public:

    /// Default constructor
    ZZ_Sudakov()
      : Analysis("ZZ_Sudakov")
    {    }

    /// Book histograms
    void init() {
      Cut cut = Cuts::abseta < 3.5 && Cuts::pT > 25*GeV;
      ZFinder zeefinder(FinalState(), cut, PID::ELECTRON, 65*GeV, 115*GeV,
                        0.2, ZFinder::ClusterPhotons::NODECAY, ZFinder::AddPhotons::YES);
      declare(zeefinder, "ZeeFinder");

      VetoedFinalState zmminput;
      zmminput.addVetoOnThisFinalState(zeefinder);
      ZFinder zmmfinder(zmminput, cut, PID::MUON, 65*GeV, 115*GeV,
                        0.2, ZFinder::ClusterPhotons::NODECAY, ZFinder::AddPhotons::YES);
      declare(zmmfinder, "ZmmFinder");

      // properties of the pair momentum
      double sqrts = sqrtS()>0. ? sqrtS() : 14000.;

      book(_MC_ZpT ,"MC_ZpT", logspace(100, 10.0, 0.25*sqrts/GeV));
      book(_Real_ZpT ,"Real_ZpT", logspace(100, 10.0, 0.25*sqrts/GeV));
    }

    /// Do the analysis
    void analyze(const Event & e) {
      const double weight = 1.0;

      int MC_n_ee = 0;
      double MC_ZpT_ee = 0;
      int MC_n_mm = 0;
      double MC_ZpT_mm = 0;
      // Loop through vertices to identify decaying Z bosons
      for (auto it = e.genEvent()->vertices_begin(); it != e.genEvent()->vertices_end(); it++) {
        auto vertexPtr = *it;
        // 1->2 decay?
        if (vertexPtr->particles_in_size() == 1 && vertexPtr->particles_out_size() == 2) {
          // Z decay?
          if ((*(vertexPtr->particles_in_const_begin()))->pdg_id() == 23) {
            // Decay to leptons?
            if (abs((*(vertexPtr->particles_out_const_begin()))->pdg_id()) == 11) {
              MC_n_ee++;
              MC_ZpT_ee = (*(vertexPtr->particles_in_const_begin()))->momentum().perp();
            }
            if (abs((*(vertexPtr->particles_out_const_begin()))->pdg_id()) == 13) {
              MC_n_mm++;
              MC_ZpT_mm = (*(vertexPtr->particles_in_const_begin()))->momentum().perp();
            }
          }
        }
      }

      if (MC_n_ee == 1 && MC_n_mm == 1) {
        _MC_ZpT->fill(MC_ZpT_ee, weight);
        _MC_ZpT->fill(MC_ZpT_mm, weight);
      }
      
      const ZFinder& zeefinder = apply<ZFinder>(e, "ZeeFinder");
      const ZFinder& zmmfinder = apply<ZFinder>(e, "ZmmFinder");

      if (zeefinder.bosons().size() == 1 && zmmfinder.bosons().size() == 1) {
        _Real_ZpT->fill(zeefinder.bosons()[0].momentum().pT()/GeV);
        _Real_ZpT->fill(zmmfinder.bosons()[0].momentum().pT()/GeV);
      }

    }


    /// Finalize
    void finalize() {
      const double norm = crossSection()/picobarn/sumOfWeights();
      scale(_MC_ZpT, norm);
      scale(_Real_ZpT, norm);
    }

  private:
    Histo1DPtr _MC_ZpT;
    Histo1DPtr _Real_ZpT;
  };



  // The hook for the plugin system
  DECLARE_RIVET_PLUGIN(ZZ_Sudakov);

}

==> figures/SudakovLogs/final_edit/plot.py <==
import yoda
import matplotlib as mpl
from matplotlib import pyplot as plt
import numpy as np
from matplotlib.lines import Line2D

def plot(hist, ax, label, color):
    fill_x = np.array([e for edge in hist.xEdges() for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist.yErrs() for y in [error, error]])
    fill_central_y = np.array([c for count in hist.yVals() for c in [count, count]])

    ax.hist(hist.xVals(), bins=hist.xEdges(), weights=hist.yVals(), histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)

def plot_ratio(hist_1, hist_2, ax, label, color):
    hist_ratio = hist_1/hist_2

    fill_x = np.array([e for edge in hist_1.xEdges() for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist_ratio.yErrs()[:,0] for y in [error, error]])
    fill_central_y = np.array([c for count in hist_ratio.yVals() for c in [count, count]])

    ax.hist(hist_1.xVals(), bins=hist_1.xEdges(), weights=hist_ratio.yVals(), histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)


textwidth = 9
textheight = textwidth/1.9
fontsize = 10.95

colors = ["#88CCEE", "#CC6677", "#DDCC77", "#117733", "#332288"]

mpl.rcParams['text.usetex'] = True
mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['lines.linewidth'] = 1.2
mpl.rcParams['lines.markersize'] = 2
mpl.rcParams["legend.labelspacing"] = 0.1
mpl.rcParams["legend.frameon"] = False
mpl.rcParams["legend.handletextpad"] = 0.5
#mpl.rcParams["legend.columnspacing"] = 0
mpl.rcParams.update({'font.size': fontsize})

# Read histogram files
EWoff_14_MC      = yoda.read("EWoff_14.yoda")["/ZZ_Sudakov/MC_ZpT"]
EWoff_14_Real    = yoda.read("EWoff_14.yoda")["/ZZ_Sudakov/Real_ZpT"]
EWdouble_14_MC   = yoda.read("EWdouble_14.yoda")["/ZZ_Sudakov/MC_ZpT"]
EWdouble_14_Real = yoda.read("EWdouble_14.yoda")["/ZZ_Sudakov/Real_ZpT"]

EWoff_100_MC      = yoda.read("EWoff_100.yoda")["/ZZ_Sudakov/MC_ZpT"]
EWoff_100_Real    = yoda.read("EWoff_100.yoda")["/ZZ_Sudakov/Real_ZpT"]
EWdouble_100_MC   = yoda.read("EWdouble_100.yoda")["/ZZ_Sudakov/MC_ZpT"]
EWdouble_100_Real = yoda.read("EWdouble_100.yoda")["/ZZ_Sudakov/Real_ZpT"]

fig, axs = plt.subplots(3, 2, sharex='col', gridspec_kw={'hspace': 0, 'height_ratios': [3,1,1]})
fig.set_size_inches(textwidth, textheight)

# 14 TeV 
plot(EWoff_14_MC, axs[0,0], label=r'Vincia (MC)', color=colors[0])
plot(EWdouble_14_MC, axs[0,0], label=r'Vincia + EW (MC)', color=colors[1])
plot(EWoff_14_Real, axs[0,0], label=r'Vincia (fid.)', color=colors[2])
plot(EWdouble_14_Real, axs[0,0], label=r'Vincia + EW (fid.)', color=colors[3])

plot_ratio(EWoff_14_MC, EWoff_14_MC, axs[1,0], label=r'Vincia (MC)', color=colors[0])
plot_ratio(EWdouble_14_MC, EWoff_14_MC, axs[1,0], label=r'Vincia + EW (MC)', color=colors[1])
plot_ratio(EWoff_14_Real, EWoff_14_Real, axs[2,0], label=r'Vincia (fid.)', color=colors[2])
plot_ratio(EWdouble_14_Real, EWoff_14_Real, axs[2,0], label=r'Vincia + EW (fid.)', color=colors[3])

# 100 TeV
plot(EWoff_100_MC, axs[0,1], label=r'Vincia (MC)', color=colors[0])
plot(EWdouble_100_MC, axs[0,1], label=r'Vincia + EW (MC)', color=colors[1])
plot(EWoff_100_Real, axs[0,1], label=r'Vincia (fid.)', color=colors[2])
plot(EWdouble_100_Real, axs[0,1], label=r'Vincia + EW (fid.)', color=colors[3])

plot_ratio(EWoff_100_MC, EWoff_100_MC, axs[1,1], label=r'Vincia (MC)', color=colors[0])
plot_ratio(EWdouble_100_MC, EWoff_100_MC, axs[1,1], label=r'Vincia + EW (MC)', color=colors[1])
plot_ratio(EWoff_100_Real, EWoff_100_Real, axs[2,1], label=r'Vincia (fid.)', color=colors[2])
plot_ratio(EWdouble_100_Real, EWoff_100_Real, axs[2,1], label=r'Vincia + EW (fid.)', color=colors[3])

axs[0,0].set_xscale('log')
axs[0,1].set_xscale('log')
axs[0,0].set_yscale('log')
axs[0,1].set_yscale('log')

axs[2,0].set_xlim(xmin=50., xmax=2000.)
axs[2,1].set_xlim(xmin=50., xmax=14000.)

axs[0,0].set_ylim(ymin=2e-12, ymax=3e-2)
axs[0,1].set_ylim(ymin=2e-12, ymax=3e-2)
axs[1,0].set_ylim(ymin=0.2, ymax=1.1)
axs[1,1].set_ylim(ymin=0.2, ymax=1.1)
axs[2,0].set_ylim(ymin=0.2, ymax=1.1)
axs[2,1].set_ylim(ymin=0.2, ymax=1.1)

axs[0,0].title.set_text(r'$pp \to ZZ \to e^+ e^- \mu^+ \mu^-$ (14 TeV)')
axs[0,1].title.set_text(r'$pp \to ZZ \to e^+ e^- \mu^+ \mu^-$ (100 TeV)')

axs[2,0].set_xlabel(r'$p_{\perp,Z}$ [GeV]')
axs[2,1].set_xlabel(r'$p_{\perp,Z}$ [GeV]')
axs[0,0].set_ylabel(r'$\mathrm{d}\sigma/\mathrm{d}p_{\perp,Z}$ [pb/GeV]')
axs[1,0].set_ylabel(r'Ratio(MC)')
axs[2,0].set_ylabel(r'Ratio(fid.)')

handles, labels = axs[0,0].get_legend_handles_labels()
new_handles = [Line2D([], [], c=h.get_edgecolor()) for h in handles]
plt.axes(axs[0,0])
legend = plt.legend(new_handles, labels, loc='lower left', bbox_to_anchor=(0.01, 0.02))

axs[0,0].text(0.03,0.97,r"Fid. cuts: $65 \, \mathrm{GeV} < m_Z < 115 \, \mathrm{GeV}$", horizontalalignment="left", verticalalignment="top", transform = axs[0,0].transAxes, fontsize=8, color='gray')
axs[0,0].text(0.21,0.90,r"$p_{\perp,l} > 25 \, \mathrm{GeV}$, $|\eta_{l}| < 3.5$", horizontalalignment="left", verticalalignment="top", transform = axs[0,0].transAxes, fontsize=8, color='gray')

plt.savefig("sudakov.pdf", bbox_inches='tight')


==> figures/SudakovLogs/mainEWSudakovLogs.cc <==
#include "Pythia8/Pythia.h"
#include "Pythia8Plugins/Pythia8Rivet.h"

using namespace Pythia8;

// Helper class to parse command line options.
class InputParser {

public:

  InputParser (int &argc, char **argv) {
    for (int i = 1; i < argc; ++i) arglist.push_back(string(argv[i]));
  }

  const string& getOption(const string &opt) const {
    vector<string>::const_iterator itr = find(arglist.begin(),
      arglist.end(), opt);
    if (itr != arglist.end() && ++itr != arglist.end()) return *itr;
    return "";
  }

  bool hasOption(const string &opt) const {
    return find(arglist.begin(), arglist.end(), opt) != arglist.end();
  }

private:
  vector<string> arglist;
};

int main(int argc, char* argv[]) {
  Pythia pythia;
  Event& event = pythia.event;

  // Parser object for command line input.
  InputParser ip(argc, argv);

  pythia.readString("Next:numberShowEvent  = 0");
  pythia.readString("PDFinProcess:nQuarkIn = 4");

  // VINCIA settings
  pythia.readString("PartonShowers:model   = 2");
  pythia.readString("Vincia:helicityShower = on"); 
  pythia.readString("Vincia:mePlugin = procs_ew_sm-ckm");

  // Switch off MPI and hadronisation (to speed things up).
  pythia.readString("PartonLevel:MPI = off");
  // pythia.readString("HadronLevel:all = off");

  string fileName = "EWSudakovLogsResults/"; 

  // Three options: 
  // no flag - Run pp>ZZ with no EW shower
  // -EWsingle - Run pp>ZX with EW shower & overlap veto
  // -EWdouble - Run pp>ZZ with EW shower & overlap veto
  // The latter 2 contributions add up to the EW shower prediction
  pythia.readString("WeakZ0:gmZmode = 2");
  pythia.readString("23:onMode = off");
  pythia.readString("23:onIfAny = 11 13");
  // pythia.readString("Vincia:interleaveResDec = off");
  // pythia.readString("Vincia:EWoverlapVeto = on");
  pythia.readString("Vincia:doBosonicInterference = off");
 
  if (ip.hasOption("-EWsingle")) {
    pythia.readString("Vincia:ewMode = 3");
    // Enable all single-Z processes
    pythia.readString("WeakBosonAndParton:qqbar2gmZg = on");
    pythia.readString("WeakBosonAndParton:qg2gmZq = on");
    pythia.readString("WeakBosonAndParton:ffbar2gmZgm = on");
    pythia.readString("WeakDoubleBoson:ffbar2ZW = on");  

    fileName += "EWsingle_";
  }
 
  else if (ip.hasOption("-EWdouble")) {
    pythia.readString("Vincia:ewMode = 3");
    // Double-Z process
    pythia.readString("WeakDoubleBoson:ffbar2gmZgmZ = on");

    fileName += "EWdouble_";
  }
  else {
    pythia.readString("WeakDoubleBoson:ffbar2gmZgmZ = on");

    fileName += "EWoff_";
  }

  // ECM
  if (ip.getOption("-Ecm") == "14") {
    pythia.readString("Beams:eCM = 14000");
    fileName += "14_";
  }
  else if (ip.getOption("-Ecm") == "100") {
    pythia.readString("Beams:eCM = 100000");
    fileName += "100_";
  }
  else {
    cout << "Missing Ecm" << endl;
    exit(0);
  }

  // pThatMin
  if(ip.hasOption("-pThatMin")) {
    fileName += ip.getOption("-pThatMin") + "_";
    string pThatString = "PhaseSpace:pTHatMin = " + ip.getOption("-pThatMin");
    pythia.readString(pThatString);
  }
  else {
    cout << "Missing pThatMin" << endl;
    exit(0);
  }

  // pThatMax
  if(ip.hasOption("-pThatMax")) {
    fileName += ip.getOption("-pThatMax") + "_";
    string pThatString = "PhaseSpace:pTHatMax = " + ip.getOption("-pThatMax");
    pythia.readString(pThatString);
  }
  else {
    cout << "Missing pThatMax" << endl;
    exit(0);
  }

  // Random seed
  if (ip.hasOption("-seed")) {
    string seedString = ip.getOption("-seed");
    fileName += seedString;
    pythia.readString("Random:setSeed = on");
    pythia.readString("Random:seed = " + ip.getOption("-seed"));
  }
  else {
    cout << "Missing seed" << endl;
    exit(0);
  }

  // Number of events
  int nEvents = 1000;
  if (ip.hasOption("-nev")) {
    nEvents = stod(ip.getOption("-nev"));
  }

  // Fix fileName
  fileName += ".yoda";

  // Initialize
  if(!pythia.init()) { return EXIT_FAILURE; }
  
  Pythia8Rivet rivet(pythia, fileName);
  rivet.set_print_inconsistency();
  rivet.addAnalysis("ZZ_Sudakov");
  // rivet.addAnalysis("ZZ_test");

  // Begin event loop
  int nAbort = 10;
  int iAbort = 0;
  for (int iEvent = 0; iEvent < nEvents; ++iEvent) {
    bool aborted = !pythia.next();

    rivet();
    if(aborted){
      if (++iAbort < nAbort){
        continue;
      }
      cout << " Event generation aborted prematurely, owing to error!\n";
      cout<< "Event number was : "<<iEvent<<endl;
      break;
    }
  }

  pythia.stat();
}

==> figures/SudakovLogs/timings/mainEWSudakovLogsTiming.cc <==
#include "Pythia8/Pythia.h"
#include <fstream>
#include <chrono>

using namespace Pythia8;

double run(bool doEW, double pThat) {
  Pythia pythia;

  pythia.readString("Next:numberShowEvent  = 0");
  pythia.readString("PDFinProcess:nQuarkIn = 4");

  // VINCIA settings
  pythia.readString("PartonShowers:model   = 2");
  pythia.readString("Vincia:helicityShower = on"); 
  pythia.readString("Vincia:mePlugin = procs_ew_sm-ckm");

  // Switch off MPI and hadronisation (to speed things up).
  pythia.readString("PartonLevel:MPI = off");
  // pythia.readString("HadronLevel:all = off");

  pythia.readString("WeakDoubleBoson:ffbar2gmZgmZ = on");
  pythia.readString("WeakZ0:gmZmode = 2");
  pythia.readString("23:onMode = off");
  pythia.readString("23:onIfAny = 11 13");
  // pythia.readString("Vincia:interleaveResDec = off");
  // pythia.readString("Vincia:EWoverlapVeto = on");
  pythia.readString("Vincia:doBosonicInterference = off");

  // CM energy
  // pythia.readString("Beams:eCM = 14000");
  pythia.readString("Beams:eCM = 100000");

  if (doEW) {
    pythia.readString("Vincia:ewMode = 3");
  }

  pythia.readString("PhaseSpace:pTHatMin = " + to_string(pThat));
  pythia.readString("PhaseSpace:pTHatMax = " + to_string(pThat+1));

  pythia.init();

  int nEvents = 10000;
  int nAbort = 10;

  std::chrono::steady_clock::time_point noEWbegin = std::chrono::steady_clock::now();
  int iAbort = 0;
  for (int iEvent = 0; iEvent < nEvents; iEvent++) {
    bool aborted = !pythia.next();
    if(aborted){
      if (++iAbort < nAbort){
        continue;
      }
      cout << " Event generation aborted prematurely, owing to error!\n";
      cout<< "Event number was : "<<iEvent<<endl;
      break;
    }
  }
  std::chrono::steady_clock::time_point noEWend = std::chrono::steady_clock::now();

  return std::chrono::duration_cast<std::chrono::microseconds>(noEWend - noEWbegin).count()/nEvents;
}

int main() {

  ofstream file("timings.dat");

  // Loop over pTs
  double pTmin = 50;
  double pTmax = 14000;

  int nSteps = 25;
  for (int iStep=0; iStep<nSteps+1; iStep++) {
    double pTnow = exp(log(pTmin) + (log(pTmax) - log(pTmin))*iStep/nSteps);

    double timeNoEW = run(false, pTnow);
    double timeEW   = run(true, pTnow);

    file << pTnow << " " << timeNoEW << " " << timeEW << endl;
  }
}

==> figures/SudakovLogs/timings/plot_timings.py <==
import pandas as pd
import matplotlib as mpl
from matplotlib import pyplot as plt
import numpy as np

textwidth = 4.5
textheight = textwidth/1.2
fontsize = 10.95

colors = ["#88CCEE", "#CC6677", "#DDCC77", "#117733", "#332288"]

mpl.rcParams['text.usetex'] = True
mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['lines.linewidth'] = 1.2
mpl.rcParams['lines.markersize'] = 2
mpl.rcParams["legend.labelspacing"] = 0.1
mpl.rcParams["legend.frameon"] = False
mpl.rcParams["legend.handletextpad"] = 0.5
#mpl.rcParams["legend.columnspacing"] = 0
mpl.rcParams.update({'font.size': fontsize})

data = pd.read_csv("timings.dat", header=None, delimiter=" ").astype('float').to_numpy()

fig, axs = plt.subplots(2, 1, sharex=True, gridspec_kw={'hspace': 0, 'height_ratios': [3,1]})
fig.set_size_inches(textwidth, textheight)

axs[0].plot(data[:,0], data[:,1]/1000, color=colors[0], marker='o', label=r'Vincia')
axs[0].plot(data[:,0], data[:,2]/1000, color=colors[1], marker='o', label=r'Vincia + EW')

axs[1].plot(data[:,0], np.ones(data.shape[0]), color=colors[0], marker='o')
axs[1].plot(data[:,0], data[:,2]/data[:,1], color=colors[1], marker='o')

axs[1].set_xlim(xmin=50., xmax=14000.)
axs[1].set_xscale('log')

axs[0].title.set_text(r'$pp \to ZZ \to e^+ e^- \mu^+ \mu^-$ (100 TeV)')

axs[1].set_xlabel(r'$p_{\perp,Z}$ [GeV]')
axs[0].set_ylabel(r'Time/event [ms]')
axs[1].set_ylabel(r'Ratio')

handles, labels = axs[0].get_legend_handles_labels()
plt.axes(axs[0])
legend = plt.legend(handles, labels, loc='upper left')

plt.savefig("timings.pdf", bbox_inches='tight')


==> figures/VVJ/MC_PARTON_VVJ.cc <==
// rivet-build RivetMC_PARTON_VJJ.so MC_PARTON_VVJ.cc && cp RivetMC_PARTON_VJJ.so ../lib/Rivet/
#include "Rivet/Analysis.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/FastJets.hh"
#include "Rivet/Projections/IdentifiedFinalState.hh"


namespace Rivet {

  class MC_PARTON_VVJ : public Analysis {
  public:

    // Constructor
    DEFAULT_RIVET_ANALYSIS_CTOR(MC_PARTON_VVJ);


    // Book histograms and initialise projections before the run
    void init() {

      // Initialise and register projections
      FinalState fs(Cuts::abseta < 5 && Cuts::pT > 100*MeV);

      // Vector bosons
      vector<PdgId> ids;
      ids.push_back(PID::WPLUS);
      ids.push_back(PID::WMINUS);
      ids.push_back(PID::Z0);
      IdentifiedFinalState bosons(fs);
      bosons.acceptIdPairs(ids);
      declare(bosons, "Bosons");
      
      //Jets
      declare(FastJets(fs, FastJets::ANTIKT, 0.4),"Jets");      

      //Define jet ptBins
      vector<double> pTbins;
      pTbins.push_back(0.);
      pTbins.push_back(250.);
      pTbins.push_back(500.);
      pTbins.push_back(1000.);
      pTbins.push_back(10000.);

      stringstream ss;

      // Book histograms
      for(unsigned int ibin=1; ibin<pTbins.size(); ibin++){

        double pTmin = pTbins.at(ibin-1);
        double pTmax = pTbins.at(ibin);

        ss.str("");
        ss << "deltaR_VV_" << ibin;
        Histo1DPtr _h_bin_deltaR_VV;
        book(_h_bin_deltaR_VV, ss.str(), 40, 0., 4.);
        _h_deltaR_VV.add(pTmin, pTmax, _h_bin_deltaR_VV);

        ss.str("");
        ss << "deltaR_VJ_" << ibin;
        Histo1DPtr _h_bin_deltaR_VJ;
        book(_h_bin_deltaR_VJ, ss.str(), 40 ,0., 4.);
        _h_deltaR_VJ.add(pTmin, pTmax, _h_bin_deltaR_VJ);

        ss.str("");
        ss << "deltaPhi_" << ibin;
        Histo1DPtr _h_bin_deltaPhi;
        book(_h_bin_deltaPhi, ss.str(), 32, 0., 3.2);
        _h_deltaPhi.add(pTmin, pTmax, _h_bin_deltaPhi);

        ss.str("");
        ss << "deltaEta_" << ibin;
        Histo1DPtr _h_bin_deltaEta;
        book(_h_bin_deltaEta, ss.str(), 40, 0., 4.);
        _h_deltaEta.add(pTmin, pTmax, _h_bin_deltaEta);
        
        ss.str("");
        ss << "deltaRap_" << ibin;
        Histo1DPtr _h_bin_deltaRap;
        book(_h_bin_deltaRap, ss.str(), 40, 0., 4.);
        _h_deltaRap.add(pTmin, pTmax, _h_bin_deltaRap);

        ss.str("");
        ss << "mVV_" << ibin;
        Histo1DPtr _h_bin_mVV;
        book(_h_bin_mVV, ss.str(), logspace(20., 100., 2000.));
        _h_mVV.add(pTmin, pTmax, _h_bin_mVV);

        ss.str("");
        ss << "mVJ_" << ibin;
        Histo1DPtr _h_bin_mVJ;
        book(_h_bin_mVJ, ss.str(), logspace(20., 100., 2000.));
        _h_mVJ.add(pTmin, pTmax, _h_bin_mVJ);

      }
      
    }


    // Perform the per-event analysis
    void analyze(const Event& event) {
 
      //Fetch vector bosons
      const Particles bosons = applyProjection<FinalState>(event, "Bosons").particlesByPt(20*GeV);
      
      if(bosons.size() < 2){
	      vetoEvent;
      }

      //Jets
      Jets jets = apply<FastJets>(event, "Jets").jetsByPt(Cuts::pT > 30*GeV && Cuts::abseta < 4.5);

      if(jets.size() < 1){
	      vetoEvent;
      }
      
      //Fetch jet pt
      double pTj = jets.at(0).pT();

      //Fetch mom
      FourMomentum pV1 = bosons.at(0).momentum();
      FourMomentum pV2 = bosons.at(1).momentum();
      FourMomentum pJ  = jets.at(0).momentum();

      //Extract variables
      double deltaEta_VV = fabs(pV1.eta() - pV2.eta());
      double deltaRap_VV = fabs(pV1.rap() - pV2.rap());
      double deltaPhi_VV = fabs(pV1.phi() - pV2.phi());
      double deltaR_VV   = sqrt(deltaRap_VV*deltaRap_VV + deltaPhi_VV*deltaPhi_VV);
      double mVV         = (pV1 + pV2).mass();

      double deltaRap_VJ = fabs(pV1.rap() - pJ.rap());
      double deltaPhi_VJ = fabs(pV1.phi() - pJ.phi());
      double deltaR_VJ   = sqrt(deltaRap_VJ*deltaRap_VJ + deltaPhi_VJ*deltaPhi_VJ);
      double mVJ         = (pV1 + pJ).mass();
      
      //Fill histograms
      _h_deltaR_VV.fill(pTj, deltaR_VV);
      _h_deltaR_VJ.fill(pTj, deltaR_VJ);
      _h_deltaPhi.fill(pTj, deltaPhi_VV);
      _h_deltaEta.fill(pTj, deltaEta_VV);
      _h_deltaRap.fill(pTj, deltaRap_VV);
      _h_mVV.fill(pTj, mVV);
      _h_mVJ.fill(pTj, mVJ);
      
    }


    // Normalise histograms etc., after the run
    void finalize() {

      //normalise histograms to cross section
      double scaleFactor = crossSection()/sumOfWeights();

      for (Histo1DPtr hist : _h_deltaR_VV.histos()) {
        scale(hist, scaleFactor);
      }
      for (Histo1DPtr hist : _h_deltaR_VJ.histos()) {
        scale(hist, scaleFactor);
      }
      for (Histo1DPtr hist : _h_deltaPhi.histos()) {
        scale(hist, scaleFactor);
      }
      for (Histo1DPtr hist : _h_deltaEta.histos()) {
        scale(hist, scaleFactor);
      }
      for (Histo1DPtr hist : _h_deltaRap.histos()) {
        scale(hist, scaleFactor);
      }
      for (Histo1DPtr hist : _h_mVV.histos()) {
        scale(hist, scaleFactor);
      }
      for (Histo1DPtr hist : _h_mVJ.histos()) {
        scale(hist, scaleFactor);
      }

    }

    //Histograms in bins of jet pt
    BinnedHistogram _h_deltaR_VV;
    BinnedHistogram _h_deltaR_VJ;
    BinnedHistogram _h_deltaPhi;
    BinnedHistogram _h_deltaEta;
    BinnedHistogram _h_deltaRap;
    BinnedHistogram _h_mVV;
    BinnedHistogram _h_mVJ;

  };


  // The hook for the plugin system
  DECLARE_RIVET_PLUGIN(MC_PARTON_VVJ);


}


==> figures/VVJ/final_edit/plot.py <==
import yoda
import matplotlib as mpl
from matplotlib import pyplot as plt
import numpy as np
from matplotlib.lines import Line2D

def plot(hist, ax, label, color, linestyle='solid'):
    fill_x = np.array([e for edge in hist.xEdges() for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist.yErrs() for y in [error, error]])
    fill_central_y = np.array([c for count in hist.yVals() for c in [count, count]])

    ax.hist(hist.xVals(), bins=hist.xEdges(), weights=hist.yVals(), histtype='step', label=label, color=color, linestyle=linestyle)
    # ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)

def plot_ratio(hist_1, hist_2, ax, label, color, linestyle='solid'):
    hist_ratio = hist_1/hist_2

    fill_x = np.array([e for edge in hist_1.xEdges() for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist_ratio.yErrs()[:,0] for y in [error, error]])
    fill_central_y = np.array([c for count in hist_ratio.yVals() for c in [count, count]])

    ax.hist(hist_1.xVals(), bins=hist_1.xEdges(), weights=hist_ratio.yVals(), histtype='step', label=label, color=color, linestyle=linestyle)
    # ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)


textwidth = 9
textheight = textwidth/2.4
fontsize = 10.95

colors = ["#88CCEE", "#CC6677", "#DDCC77", "#117733", "#332288"]

mpl.rcParams['text.usetex'] = True
mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['lines.linewidth'] = 1.2
mpl.rcParams['lines.markersize'] = 2
mpl.rcParams["legend.labelspacing"] = 0.1
mpl.rcParams["legend.frameon"] = False
mpl.rcParams["legend.handletextpad"] = 0.5
#mpl.rcParams["legend.columnspacing"] = 0
mpl.rcParams.update({'font.size': fontsize})

# Read histogram files
vincia_vvj_no_veto = yoda.read("no_veto/run_vincia_vvj.yoda")["/MC_PARTON_VVJ/deltaR_VV_3"]
vincia_both_no_veto = yoda.read("no_veto/run_vincia_both.yoda")["/MC_PARTON_VVJ/deltaR_VV_3"]
vincia_vv_no_veto = yoda.read("no_veto/run_vincia_vv.yoda")["/MC_PARTON_VVJ/deltaR_VV_3"]
vincia_vj_no_veto = yoda.read("no_veto/run_vincia_vj.yoda")["/MC_PARTON_VVJ/deltaR_VV_3"]
pythia_vj_no_veto = yoda.read("no_veto/run_pythia_vj.yoda")["/MC_PARTON_VVJ/deltaR_VV_3"]

vincia_vvj_veto = yoda.read("veto/run_vinciaveto_vvj.yoda")["/MC_PARTON_VVJ/deltaR_VV_3"]
vincia_both_veto = yoda.read("veto/run_vinciaveto_both.yoda")["/MC_PARTON_VVJ/deltaR_VV_3"]
vincia_vv_veto = yoda.read("veto/run_vinciaveto_vv.yoda")["/MC_PARTON_VVJ/deltaR_VV_3"]
vincia_vj_veto = yoda.read("veto/run_vinciaveto_vj.yoda")["/MC_PARTON_VVJ/deltaR_VV_3"]

fig, axs = plt.subplots(2, 2, sharex=True, gridspec_kw={'hspace': 0, 'height_ratios': [3,1]})
fig.set_size_inches(textwidth, textheight)

# Main plot no veto
plot(vincia_vvj_no_veto, axs[0,0], label=r'$VVj$ (ME)', color="black")
plot(vincia_vv_no_veto, axs[0,0], label=r'$VV$ + Vincia (QCD)', color=colors[1], linestyle=(0, (3, 3)))
plot(vincia_vj_no_veto, axs[0,0], label=r'$Vj$ + Vincia (EW)', color=colors[2], linestyle=(0, (3, 3)))
plot(vincia_both_no_veto, axs[0,0], label=r'$(VV + Vj)$ + Vincia', color=colors[0])
# plot(pythia_vj_no_veto, axs[0,0], label=r'$Vj$ + Pythia (EW)', color=colors[3])

# Ratio plot no veto
plot_ratio(vincia_vvj_no_veto, vincia_vvj_no_veto, axs[1,0], label=r'$VVj$ (ME)', color="black")
plot_ratio(vincia_vv_no_veto, vincia_vvj_no_veto, axs[1,0], label=r'$VV$ + Vincia (QCD)', color=colors[1], linestyle=(0, (3, 3)))
plot_ratio(vincia_vj_no_veto, vincia_vvj_no_veto, axs[1,0], label=r'$Vj$ + Vincia (EW)', color=colors[2], linestyle=(0, (3, 3)))
plot_ratio(vincia_both_no_veto, vincia_vvj_no_veto, axs[1,0], label=r'$(VV + Vj)$ + Vincia', color=colors[0])
# plot_ratio(pythia_vj_no_veto, vincia_vvj_no_veto, axs[1,0], label=r'$Vj$ + Pythia (EW)', color=colors[3])

# Main plot veto
plot(vincia_vvj_veto, axs[0,1], label=r'$VVj$ (ME)', color="black")
plot(vincia_vv_veto, axs[0,1], label=r'$VV$ + Vincia (QCD)', color=colors[1], linestyle=(0, (3, 3)))
plot(vincia_vj_veto, axs[0,1], label=r'$Vj$ + Vincia (EW)', color=colors[2], linestyle=(0, (3, 3)))
plot(vincia_both_veto, axs[0,1], label=r'$(VV + Vj)$ + Vincia', color=colors[0])

# Ratio plot veto
plot_ratio(vincia_vvj_veto, vincia_vvj_veto, axs[1,1], label=r'$VVj$ (ME)', color="black")
plot_ratio(vincia_vv_veto, vincia_vvj_veto, axs[1,1], label=r'$VV$ + Vincia (QCD)', color=colors[1], linestyle=(0, (3, 3)))
plot_ratio(vincia_vj_veto, vincia_vvj_veto, axs[1,1], label=r'$Vj$ + Vincia (EW)', color=colors[2], linestyle=(0, (3, 3)))
plot_ratio(vincia_both_veto, vincia_vvj_veto, axs[1,1], label=r'$(VV + Vj)$ + Vincia', color=colors[0])

axs[0,0].set_yscale('log')
axs[1,0].set_yscale('log')
axs[0,1].set_yscale('log')
axs[1,1].set_yscale('log')
axs[0,1].set_xlim(xmin=0., xmax=4.)
axs[1,1].set_xlim(xmin=0., xmax=4.)
axs[0,0].set_ylim(ymin=6e-3, ymax=4.)
axs[0,1].set_ylim(ymin=6e-3, ymax=4.)
axs[1,0].set_ylim(ymin=0.2, ymax=8)
axs[1,1].set_ylim(ymin=0.2, ymax=8)

axs[1,1].set_xlabel(r'$\Delta R_{VV}$')
axs[1,0].set_xlabel(r'$\Delta R_{VV}$')
axs[0,0].set_ylabel(r'$\mathrm{d}\sigma/\mathrm{d}\Delta R_{VV}$ [pb]')
axs[1,0].set_ylabel(r'Ratio')

axs[0,0].title.set_text(r'$pp \to VVj$ (no overlap veto)')
axs[0,1].title.set_text(r'$pp \to VVj$ (overlap veto)')

axs[0,0].text(0.03,0.97,r"$0.5 \mathrm{ TeV} < p_{\perp,\mathrm{jet}} < 1 \mathrm{ TeV}$", horizontalalignment="left", verticalalignment="top", transform = axs[0,0].transAxes, fontsize=8, color='gray')

handles, labels = axs[0,0].get_legend_handles_labels()
new_handles = [Line2D([], [], c=h.get_edgecolor()) for h in handles]

labels_1 = [r'$VVj$ (ME)', r'$(VV + Vj)$ + Vincia']
labels_2 = [r'$VV$ + Vincia (QCD)', r'$Vj$ + Vincia (EW)']
handles_1 = [Line2D([], [], c="black"), Line2D([], [], c=colors[0])]
handles_2 = [Line2D([], [], c=colors[1], linestyle=(0, (3, 4))), Line2D([], [], c=colors[2], linestyle=(0, (3, 4)))]

plt.axes(axs[0,1])
legend_1 = plt.legend(handles_1, labels_1, loc='upper left', bbox_to_anchor=(0.01, 1.03))
mpl.rcParams["legend.handletextpad"] = 1.8
legend_2 = plt.legend(handles_2, labels_2, loc='upper left', bbox_to_anchor=(0.01, 0.865))
plt.gca().add_artist(legend_1)

plt.savefig("vvj.pdf", bbox_inches='tight')


==> figures/VVJ/main-rivet-lhe.cc <==
#include "Pythia8/Pythia.h"
#include "Pythia8Plugins/Pythia8Rivet.h"
using namespace Pythia8;

// Helper class to parse command line options.
class InputParser {

public:

  InputParser (int &argc, char **argv) {
    for (int i = 1; i < argc; ++i) arglist.push_back(string(argv[i]));
  }

  const string& getOption(const string &opt) const {
    vector<string>::const_iterator itr = find(arglist.begin(),
      arglist.end(), opt);
    if (itr != arglist.end() && ++itr != arglist.end()) return *itr;
    return "";
  }

  bool hasOption(const string &opt) const {
    return find(arglist.begin(), arglist.end(), opt) != arglist.end();
  }

private:
  vector<string> arglist;
};


// Main Program
int main(int argc, char* argv[]) {

  Pythia pythia;
  pythia.readString("HadronLevel:all = off");
  pythia.readString("PartonLevel:MPI = off");
  pythia.readString("ProcessLevel:resonanceDecays = off");
  pythia.readString("WeakZ0:gmZmode = 2");

  string fileOut = "/unix/theory/verheyen/runs_file/run_";
  string fileIn = "Beams:LHEF = /unix/theory/verheyen/mg5_runs/";

  // Parser object for command line input.
  InputParser ip(argc, argv);

  // shower
  if (ip.hasOption("-shower")) {
    string shower = ip.getOption("-shower");
    if (shower == "pythia") {
      pythia.readString("PartonShowers:model = 1");
      pythia.readString("TimeShower:weakShower = on");
      pythia.readString("SpaceShower:weakShower = on");
      pythia.readString("23:isResonance = false");
      pythia.readString("24:isResonance = false");
      pythia.readString("TimeShower:MEcorrections = off");
      pythia.readString("SpaceShower:MEcorrections = off");
      fileOut += "pythia_";
    }
    else if (shower == "vincia") {
      pythia.readString("PartonShowers:model = 2");
      pythia.readString("Vincia:helicityShower = on");
      pythia.readString("Vincia:sectorShower = on");
      pythia.readString("Vincia:EWmode = 2");
      fileOut += "vincia_";
    }
    else if (shower == "vinciaveto") {
      pythia.readString("PartonShowers:model = 2");
      pythia.readString("Vincia:helicityShower = on");
      pythia.readString("Vincia:sectorShower = on");
      pythia.readString("Vincia:EWmode = 2");
      pythia.readString("Vincia:EWOverlapVeto = true");
      fileOut += "vinciaveto_";
    }
    else {
      cout << "Wrong shower" << endl;
      exit(0);
    }
  }
  else {
    cout << "no shower" << endl;
    exit(0);
  }

  
  if (ip.hasOption("-proc")) {
    string procString = ip.getOption("-proc");
    fileIn += procString;
    fileOut += procString + "_";
  }
  else {
    cout << "Missing proc" << endl;
    exit(0);
  }

  fileIn += "/events-";

  if (ip.hasOption("-file")) {
    string fileString = ip.getOption("-file");
    fileIn += fileString;
    replace(fileString.begin(), fileString.end(), '-', '_');
    fileOut += fileString + "_";
  }
  else {
    cout << "Missing file" << endl;
    exit(0);
  }

  // Random seed
  if (ip.hasOption("-seed")) {
    string seedString = ip.getOption("-seed");
    fileOut += seedString;
    pythia.readString("Random:setSeed = on");
    pythia.readString("Random:seed = " + ip.getOption("-seed"));
  }
  else {
    cout << "Missing seed" << endl;
    exit(0);
  }
  
  fileIn += ".lhe.gz";
  fileOut += ".yoda";

  pythia.readString("Beams:frameType = 4");
  pythia.readString(fileIn);
  pythia.readString("LesHouches:setLeptonMass = 2");
  pythia.readString("LesHouches:setQuarkMass = 2");

  Event& event = pythia.event;
  Settings& settings = pythia.settings;

  // Initialize
  if(!pythia.init()) { return EXIT_FAILURE; }

  Pythia8Rivet rivet(pythia, fileOut); 
  rivet.addAnalysis("MC_PARTON_VVJ");

  for (int iEvent = 0; ; ++iEvent) {
    if (pythia.info.atEndOfFile()) break;
    if (pythia.next()) {
      rivet();
    }
  }

  rivet.done();



}

==> figures/VVJ/scripts/merge_runs.sh <==
name=pythia_vj
for pt in 10 50 100 250 1000
do
    list="-e "
    for i in {1..10}
    do 
        for j in {1..10}
        do
            list="${list} run_${name}_${pt}_${i}_${j}.yoda"
        done
    done
    rivet-merge -e $list -o merged/run_pythia_vj_$pt.yoda
done
cd merged 
rivet-merge run_${name}_10.yoda run_${name}_50.yoda run_${name}_100.yoda run_${name}_250.yoda run_${name}_1000.yoda -o run-${name}.yoda

==> figures/VVJ/scripts/run_mg5.sh <==
#!/bin/bash
source /unix/theory/verheyen/software/set-gcc.sh
source /unix/theory/verheyen/software/set-python3.sh
DIR="vv"
nevents=100000
echo /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
sed -i '/ ebeam1  ! beam 1 total energy in GeV/c\     7000.0     = ebeam1  ! beam 1 total energy in GeV' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
sed -i '/ ebeam2  ! beam 2 total energy in GeV/c\     7000.0     = ebeam2  ! beam 2 total energy in GeV' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
sed -i '/ = nevents ! Number of unweighted events requested/c\  '$nevents'  = nevents ! Number of unweighted events requested' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
for ptj in 10 50 100 250 1000
do 
    rm -rf /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Events
    mkdir /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Events
    sed -i '/  = ptj       ! minimum pt for the jets/c\ '$ptj'  = ptj       ! minimum pt for the jets' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
    if [ $ptj -eq 10 ]
    then
        sed -i '/= ptjmax    ! maximum pt for the jets/c\ 50  = ptjmax    ! maximum pt for the jets' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
    fi
    if [ $ptj -eq 50 ]
    then
        sed -i '/= ptjmax    ! maximum pt for the jets/c\ 100  = ptjmax    ! maximum pt for the jets' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
    fi
    if [ $ptj -eq 100 ]
    then
        sed -i '/= ptjmax    ! maximum pt for the jets/c\ 250  = ptjmax    ! maximum pt for the jets' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
    fi
    if [ $ptj -eq 250 ]
    then
        sed -i '/= ptjmax    ! maximum pt for the jets/c\ 1000  = ptjmax    ! maximum pt for the jets' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
    fi
    if [ $ptj -eq 1000 ]
    then
        sed -i '/= ptjmax    ! maximum pt for the jets/c\ -1  = ptjmax    ! maximum pt for the jets' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
    fi
    for i in {1..10}
    do
        echo bla
        #/unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/bin/generate_events -f --multicore
        #RUN_NAME=$i
        #if [ $i -lt 10 ]
        #then
        #    RUN_NAME='0'$i
        #fi
        #mv /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Events/run_$RUN_NAME/unweighted_events.lhe.gz /unix/theory/verheyen/mg5_runs/${DIR}/events-$ptj-$i.lhe.gz
    done
done

==> figures/VVJ/scripts/run_mg5_vv.sh <==
#!/bin/bash
source /unix/theory/verheyen/software/set-gcc.sh
source /unix/theory/verheyen/software/set-python3.sh
DIR="vv"
nevents=100000
sed -i '/ebeam1 ! beam 1 total energy in GeV/c\  7000.0     = ebeam1  ! beam 1 total energy in GeV' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/vv/Cards/run_card.dat
sed -i '/ebeam2 ! beam 2 total energy in GeV/c\  7000.0     = ebeam2  ! beam 2 total energy in GeV' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
sed -i '/nevents ! Number of unweighted events requested/c\  '$nevents'  = nevents ! Number of unweighted events requested' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
for ptj in 10 50 100 250 1000
do 
    rm -rf /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Events
    mkdir /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Events
    sed -i '/pt_min_pdg/c\ {23: '${ptj}', 24: '${ptj}'}	= pt_min_pdg ! pt cut for other particles (use pdg code). Applied on particle and anti-particle' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
    if [ $ptj -eq 10 ]
    then
        sed -i '/pt_max_pdg/c\ {23: 50, 24: 50} = pt_max_pdg ! pt cut for other particles (syntax e.g. {6: 100, 25: 50})' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
    fi
    if [ $ptj -eq 50 ]
    then
        sed -i '/pt_max_pdg/c\ {23: 100, 24: 100} = pt_max_pdg ! pt cut for other particles (syntax e.g. {6: 100, 25: 50})' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
    fi
    if [ $ptj -eq 100 ]
    then
        sed -i '/pt_max_pdg/c\ {23: 250, 24: 250} = pt_max_pdg ! pt cut for other particles (syntax e.g. {6: 100, 25: 50})' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
    fi
    if [ $ptj -eq 250 ]
    then
        sed -i '/pt_max_pdg/c\ {23: 1000, 24: 1000} = pt_max_pdg ! pt cut for other particles (syntax e.g. {6: 100, 25: 50})' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
    fi
    if [ $ptj -eq 1000 ]
    then
        sed -i '/pt_max_pdg/c\ {} = pt_max_pdg ! pt cut for other particles (syntax e.g. {6: 100, 25: 50})' /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Cards/run_card.dat
    fi
    for i in {1..10}
    do
        /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/bin/generate_events -f --multicore
        RUN_NAME=$i
        if [ $i -lt 10 ]
        then
            RUN_NAME='0'$i
        fi
        mv /unix/theory/verheyen/mg5/MG5_aMC_v2_7_2_py3/bin/${DIR}/Events/run_$RUN_NAME/unweighted_events.lhe.gz /unix/theory/verheyen/mg5_runs/${DIR}/events-$ptj-$i.lhe.gz
    done
done

==> figures/eeTop/plot-hl-spectra.py <==
import matplotlib as mpl
from matplotlib import pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
import pandas as pd

def load_and_drop_zeros(hist_file):
    # Drops the overflow and underflow bins
    hist = pd.read_csv(hist_file, delim_whitespace=True, comment='#', header=None, skiprows=1, skipfooter=11, engine='python').to_numpy()
    mask = hist[:,3] != 0.
    hist = hist[mask]

    return hist
    
def plot(hist, ax, label, color):
    edges = hist[:,0]
    edges = np.concatenate((edges, (hist[-1,2])[None]))

    fill_x = np.array([e for edge in edges for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist[:,4] for y in [error, error]])
    fill_central_y = np.array([c for count in hist[:,3] for c in [count, count]])

    ax.hist(hist[:,1], bins=edges, weights=hist[:,3], histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)

def plot_ratio(hist_1, hist_2, ax, label, color):
    edges = hist_1[:,0]
    edges = np.concatenate((edges, (hist_1[-1,2])[None]))

    hist_ratio = hist_1[:,3]/hist_2[:,3]
    hist_ratio_errors = np.sqrt((hist_1[:,4]/hist_1[:,3])**2 + (hist_2[:,4]/hist_2[:,3])**2)*hist_ratio

    fill_x = np.array([e for edge in edges for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist_ratio_errors for y in [error, error]])
    fill_central_y = np.array([c for count in hist_ratio for c in [count, count]])

    ax.hist(hist_1[:,1], bins=edges, weights=hist_ratio, histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)


textwidth = 9
textheight = textwidth/3.2
fontsize = 10.95

colors = ["#88CCEE", "#CC6677", "#DDCC77", "#117733", "#332288"]

mpl.rcParams['text.usetex'] = True
mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['lines.linewidth'] = 1.2
mpl.rcParams['lines.markersize'] = 2
mpl.rcParams["legend.labelspacing"] = 0.1
mpl.rcParams["legend.frameon"] = False
mpl.rcParams["legend.handletextpad"] = 0.5
#mpl.rcParams["legend.columnspacing"] = 0
mpl.rcParams.update({'font.size': fontsize})

# Read histogram files
spectracbT0E          = load_and_drop_zeros("dat/vc-had-cbT0E.dat")
spectracbT0E_ird0     = load_and_drop_zeros("dat/vc-had-ird0-cbT0E.dat")
spectracbT0E_ird2     = load_and_drop_zeros("dat/vc-had-ird2-cbT0E.dat")

spectracbT90negE      = load_and_drop_zeros("dat/vc-had-cbT90negE.dat")
spectracbT90negE_ird0 = load_and_drop_zeros("dat/vc-had-ird0-cbT90negE.dat")
spectracbT90negE_ird2 = load_and_drop_zeros("dat/vc-had-ird2-cbT90negE.dat")

spectracbT90posE      = load_and_drop_zeros("dat/vc-had-cbT90posE.dat")
spectracbT90posE_ird0 = load_and_drop_zeros("dat/vc-had-ird0-cbT90posE.dat")
spectracbT90posE_ird2 = load_and_drop_zeros("dat/vc-had-ird2-cbT90posE.dat")

fig, axs = plt.subplots(2, 3, sharex='col', sharey='row', gridspec_kw={'wspace': 0, 'hspace': 0, 'height_ratios': [3,1]})
fig.set_size_inches(textwidth, textheight)

plot(spectracbT0E, axs[0,0], label=r"Sequential", color=colors[0])
plot(spectracbT0E_ird0, axs[0,0], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(spectracbT0E_ird2, axs[0,0], label=r"Interleaved, $P(m)$", color=colors[2])

plot_ratio(spectracbT0E, spectracbT0E, axs[1,0], label=r"Sequential", color=colors[0])
plot_ratio(spectracbT0E_ird0, spectracbT0E, axs[1,0], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot_ratio(spectracbT0E_ird2, spectracbT0E, axs[1,0], label=r"Interleaved, $P(m)$", color=colors[2])

plot(spectracbT90negE, axs[0,1], label=r"Sequential", color=colors[0])
plot(spectracbT90negE_ird0, axs[0,1], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(spectracbT90negE_ird2, axs[0,1], label=r"Interleaved, $P(m)$", color=colors[2])

plot_ratio(spectracbT90negE, spectracbT90negE, axs[1,1], label=r"Sequential", color=colors[0])
plot_ratio(spectracbT90negE_ird0, spectracbT90negE, axs[1,1], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot_ratio(spectracbT90negE_ird2, spectracbT90negE, axs[1,1], label=r"Interleaved, $P(m)$", color=colors[2])

plot(spectracbT90posE, axs[0,2], label=r"Sequential", color=colors[0])
plot(spectracbT90posE_ird0, axs[0,2], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(spectracbT90posE_ird2, axs[0,2], label=r"Interleaved, $P(m)$", color=colors[2])

plot_ratio(spectracbT90posE, spectracbT90posE, axs[1,2], label=r"Sequential", color=colors[0])
plot_ratio(spectracbT90posE_ird0, spectracbT90posE, axs[1,2], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot_ratio(spectracbT90posE_ird2, spectracbT90posE, axs[1,2], label=r"Interleaved, $P(m)$", color=colors[2])

axs[0,0].set_yscale('log')
axs[0,0].set_xlim(xmin=-1, xmax=1)
axs[0,1].set_xlim(xmin=-0.999, xmax=1)
axs[0,2].set_xlim(xmin=-0.999, xmax=1)
axs[1,0].set_ylim(ymax=1.1, ymin=0.9)
# axs[0,0].set_ylim(ymax=2e3, ymin=5)

axs[1,0].set_xlabel(r'$\cos\beta$')
axs[1,1].set_xlabel(r'$\cos\beta$')
axs[1,2].set_xlabel(r'$\cos\beta$')
axs[0,0].set_ylabel(r'$dE/d\cos\beta \, [\mathrm{GeV}]$')
axs[1,0].set_ylabel("Ratio")

axs[0,0].text(0.38,0.9,r"$\theta_{tb} \sim 0^{\circ}$", transform = axs[0,0].transAxes, color='black')
axs[0,1].text(0.18,0.9,r"$\theta_{tb} \sim 90^{\circ}$, $\bar{t}$ hemisphere", transform = axs[0,1].transAxes, color='black')
axs[0,2].text(0.18,0.9,r"$\theta_{tb} \sim 90^{\circ}$, $t$ hemisphere", transform = axs[0,2].transAxes, color='black')

axs[0,0].text(0.03,1.08,r"$\sqrt{s} = 500 \, \mathrm{GeV}$", horizontalalignment="left", verticalalignment="top", transform = axs[0,0].transAxes, fontsize=8, color='gray')

plt.suptitle(r'$ee \to t\bar{t}$ (Hadron level)')

handles, labels = axs[0,0].get_legend_handles_labels()
new_handles = [Line2D([], [], c=h.get_edgecolor()) for h in handles]
plt.axes(axs[0,2])
legend1 = plt.legend(new_handles, labels, loc='lower left', bbox_to_anchor=(0.03, 0.15))

plt.savefig("mpl-hl-spectra.pdf", bbox_inches='tight')

==> figures/eeTop/plot-hl-theta.py <==
import matplotlib as mpl
from matplotlib import pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
import pandas as pd

def load_and_drop_zeros(hist_file):
    # Drops the overflow and underflow bins
    hist = pd.read_csv(hist_file, delim_whitespace=True, comment='#', header=None, skiprows=1, skipfooter=11, engine='python').to_numpy()
    mask = hist[:,3] != 0.
    hist = hist[mask]

    return hist
    
def plot(hist, ax, label, color):
    edges = hist[:,0]
    edges = np.concatenate((edges, (hist[-1,2])[None]))

    fill_x = np.array([e for edge in edges for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist[:,4] for y in [error, error]])
    fill_central_y = np.array([c for count in hist[:,3] for c in [count, count]])

    ax.hist(hist[:,1], bins=edges, weights=hist[:,3], histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)

def plot_ratio(hist_1, hist_2, ax, label, color):
    edges = hist_1[:,0]
    edges = np.concatenate((edges, (hist_1[-1,2])[None]))

    hist_ratio = hist_1[:,3]/hist_2[:,3]
    hist_ratio_errors = np.sqrt((hist_1[:,4]/hist_1[:,3])**2 + (hist_2[:,4]/hist_2[:,3])**2)*hist_ratio

    fill_x = np.array([e for edge in edges for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist_ratio_errors for y in [error, error]])
    fill_central_y = np.array([c for count in hist_ratio for c in [count, count]])

    ax.hist(hist_1[:,1], bins=edges, weights=hist_ratio, histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)

textwidth = 9
textheight = textwidth/2.4
fontsize = 10.95

colors = ["#88CCEE", "#CC6677", "#DDCC77", "#117733", "#332288"]

mpl.rcParams['text.usetex'] = True
mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['lines.linewidth'] = 1.2
mpl.rcParams['lines.markersize'] = 2
mpl.rcParams["legend.labelspacing"] = 0.1
mpl.rcParams["legend.frameon"] = False
mpl.rcParams["legend.handletextpad"] = 0.5
#mpl.rcParams["legend.columnspacing"] = 0
mpl.rcParams.update({'font.size': fontsize})

thetaClu      = load_and_drop_zeros("dat/vc-had-hThetaClu.dat")
thetaClu_ird0 = load_and_drop_zeros("dat/vc-had-ird0-hThetaClu.dat")
thetaClu_ird2 = load_and_drop_zeros("dat/vc-had-ird2-hThetaClu.dat")

thetaCluNch      = load_and_drop_zeros("dat/vc-had-hThetaCluNch.dat")
thetaCluNch_ird0 = load_and_drop_zeros("dat/vc-had-ird0-hThetaCluNch.dat")
thetaCluNch_ird2 = load_and_drop_zeros("dat/vc-had-ird2-hThetaCluNch.dat")

fig, axs = plt.subplots(2, 2, sharex='col', gridspec_kw={'hspace': 0, 'height_ratios': [3,1]})
fig.set_size_inches(textwidth, textheight)

plot(thetaClu, axs[0,0], label=r"Sequential", color=colors[0])
plot(thetaClu_ird0, axs[0,0], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(thetaClu_ird2, axs[0,0], label=r"Interleaved, $P(m)$", color=colors[2])

plot(thetaCluNch, axs[0,1], label=r"Sequential", color=colors[0])
plot(thetaCluNch_ird0, axs[0,1], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(thetaCluNch_ird2, axs[0,1], label=r"Interleaved, $P(m)$", color=colors[2])

plot_ratio(thetaClu, thetaClu, axs[1,0], label=r"Sequential", color=colors[0])
plot_ratio(thetaClu_ird0, thetaClu, axs[1,0], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot_ratio(thetaClu_ird2, thetaClu, axs[1,0], label=r"Interleaved, $P(m)$", color=colors[2])

plot_ratio(thetaCluNch, thetaCluNch, axs[1,1], label=r"Sequential", color=colors[0])
plot_ratio(thetaCluNch_ird0, thetaCluNch, axs[1,1], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot_ratio(thetaCluNch_ird2, thetaCluNch, axs[1,1], label=r"Interleaved, $P(m)$", color=colors[2])

axs[0,0].set_xlim(-1, 1)
axs[0,1].set_xlim(-1, 1)

axs[0,0].set_ylim(0.0001, 1.4)
axs[0,1].set_ylim(0.0001, 39.9999)

axs[1,0].set_ylim(0.8, 1.2)
axs[1,1].set_ylim(0.8, 1.2)

axs[1,0].set_xlabel(r'$\cos \theta_{JJ}$')
axs[1,1].set_xlabel(r'$\cos \theta_{JJ}$')

axs[0,0].set_ylabel(r'$1/\sigma \,\, \mathrm{d}\sigma/\mathrm{d} \cos \theta_{JJ}$')
axs[0,1].set_ylabel(r'$\langle n_{\mathrm{ch}} \rangle$')

axs[1,0].set_ylabel(r'Ratio')
axs[1,1].set_ylabel(r'Ratio')


handles, labels = axs[0,1].get_legend_handles_labels()
new_handles = [Line2D([], [], c=h.get_edgecolor()) for h in handles]
plt.axes(axs[0,1])
legend1 = plt.legend(new_handles, labels, loc='lower left', bbox_to_anchor=(0.03, 0.03))

plt.suptitle(r'$ee \to t\bar{t}$ (Hadron level)')

axs[0,0].text(0.13,0.97,r"$\sqrt{s} = 500 \, \mathrm{GeV}$", horizontalalignment="left", verticalalignment="top", transform = axs[0,0].transAxes, fontsize=8, color='gray')


'''
axs[0,0].text(0.03,0.97,r"$\sqrt{s} = 8 \, \mathrm{TeV}$", horizontalalignment="left", verticalalignment="top", transform = axs[0,0].transAxes, fontsize=8, color='gray')

plt.suptitle(r'$pp \to t\bar{t}$ (Semileptonic, Hadron level)')
'''
plt.savefig("mpl-hl-theta.pdf", bbox_inches='tight')


==> figures/eeTop/plot-pl-spectra.py <==
import matplotlib as mpl
from matplotlib import pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
import pandas as pd

def load_and_drop_zeros(hist_file):
    # Drops the overflow and underflow bins
    hist = pd.read_csv(hist_file, delim_whitespace=True, comment='#', header=None, skiprows=1, skipfooter=11, engine='python').to_numpy()
    mask = hist[:,3] != 0.
    hist = hist[mask]

    return hist
    
def plot(hist, ax, label, color):
    edges = hist[:,0]
    edges = np.concatenate((edges, (hist[-1,2])[None]))

    fill_x = np.array([e for edge in edges for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist[:,4] for y in [error, error]])
    fill_central_y = np.array([c for count in hist[:,3] for c in [count, count]])

    ax.hist(hist[:,1], bins=edges, weights=hist[:,3], histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)

def plot_ratio(hist_1, hist_2, ax, label, color):
    edges = hist_1[:,0]
    edges = np.concatenate((edges, (hist_1[-1,2])[None]))

    hist_ratio = hist_1[:,3]/hist_2[:,3]
    hist_ratio_errors = np.sqrt((hist_1[:,4]/hist_1[:,3])**2 + (hist_2[:,4]/hist_2[:,3])**2)*hist_ratio

    fill_x = np.array([e for edge in edges for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist_ratio_errors for y in [error, error]])
    fill_central_y = np.array([c for count in hist_ratio for c in [count, count]])

    ax.hist(hist_1[:,1], bins=edges, weights=hist_ratio, histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)

textwidth = 9
textheight = textwidth/3.2
fontsize = 10.95

colors = ["#88CCEE", "#CC6677", "#DDCC77", "#117733", "#332288"]

mpl.rcParams['text.usetex'] = True
mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['lines.linewidth'] = 1.2
mpl.rcParams['lines.markersize'] = 2
mpl.rcParams["legend.labelspacing"] = 0.1
mpl.rcParams["legend.frameon"] = False
mpl.rcParams["legend.handletextpad"] = 0.5
#mpl.rcParams["legend.columnspacing"] = 0
mpl.rcParams.update({'font.size': fontsize})

# Read histogram files
spectraOffshLo          = load_and_drop_zeros("dat/vc-eOffshLo.dat")
spectraOffshLo_ird0     = load_and_drop_zeros("dat/vc-ird0-eOffshLo.dat")
spectraOffshLo_ird2     = load_and_drop_zeros("dat/vc-ird2-eOffshLo.dat")

spectraOnSh             = load_and_drop_zeros("dat/vc-eOnsh.dat")
spectraOnSh_ird0        = load_and_drop_zeros("dat/vc-ird0-eOnsh.dat")
spectraOnSh_ird2        = load_and_drop_zeros("dat/vc-ird2-eOnsh.dat")

spectraOffshHi          = load_and_drop_zeros("dat/vc-eOffshHi.dat")
spectraOffshHi_ird0     = load_and_drop_zeros("dat/vc-ird0-eOffshHi.dat")
spectraOffshHi_ird2     = load_and_drop_zeros("dat/vc-ird2-eOffshHi.dat")

fig, axs = plt.subplots(2, 3, sharex=True, sharey='row', gridspec_kw={'wspace': 0, 'hspace': 0, 'height_ratios': [3,1]})
fig.set_size_inches(textwidth, textheight)

plot(spectraOffshLo, axs[0,0], label=r"Sequential", color=colors[0])
plot(spectraOffshLo_ird0, axs[0,0], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(spectraOffshLo_ird2, axs[0,0], label=r"Interleaved, $P(m)$", color=colors[2])

plot_ratio(spectraOffshLo, spectraOffshLo, axs[1,0], label=r"Sequential", color=colors[0])
plot_ratio(spectraOffshLo_ird0, spectraOffshLo, axs[1,0], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot_ratio(spectraOffshLo_ird2, spectraOffshLo, axs[1,0], label=r"Interleaved, $P(m)$", color=colors[2])

plot(spectraOnSh, axs[0,1], label=r"Sequential", color=colors[0])
plot(spectraOnSh_ird0, axs[0,1], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(spectraOnSh_ird2, axs[0,1], label=r"Interleaved, $P(m)$", color=colors[2])

plot_ratio(spectraOnSh, spectraOnSh, axs[1,1], label=r"Sequential", color=colors[0])
plot_ratio(spectraOnSh_ird0, spectraOnSh, axs[1,1], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot_ratio(spectraOnSh_ird2, spectraOnSh, axs[1,1], label=r"Interleaved, $P(m)$", color=colors[2])

plot(spectraOffshHi, axs[0,2], label=r"Sequential", color=colors[0])
plot(spectraOffshHi_ird0, axs[0,2], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(spectraOffshHi_ird2, axs[0,2], label=r"Interleaved, $P(m)$", color=colors[2])

plot_ratio(spectraOffshHi, spectraOffshHi, axs[1,2], label=r"Sequential", color=colors[0])
plot_ratio(spectraOffshHi_ird0, spectraOffshHi, axs[1,2], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot_ratio(spectraOffshHi_ird2, spectraOffshHi, axs[1,2], label=r"Interleaved, $P(m)$", color=colors[2])

axs[0,0].set_yscale('log')
axs[0,0].set_xlim(xmin=-2, xmax=5)
axs[0,0].set_ylim(ymax=9, ymin=2e-3)
axs[1,0].set_ylim(ymax=1.3, ymin=0.7)

axs[1,0].set_xlabel(r'$\ln(E/$GeV)')
axs[1,1].set_xlabel(r'$\ln(E/$GeV)')
axs[1,2].set_xlabel(r'$\ln(E/$GeV)')
axs[0,0].set_ylabel(r'$dN/d\ln(E/$GeV)')
axs[1,0].set_ylabel("Ratio")

axs[0,0].text(0.28,0.9,r"$m < m_0 - 3 \Gamma_0$", transform = axs[0,0].transAxes, color='black')
axs[0,1].text(0.28,0.9,"On-shell Tops", transform = axs[0,1].transAxes, color='black')
axs[0,2].text(0.28,0.9,r"$m > m_0 + 3 \Gamma_0$", transform = axs[0,2].transAxes, color='black')

axs[0,0].text(0.03,1.08,r"$\sqrt{s} = 500 \, \mathrm{GeV}$", horizontalalignment="left", verticalalignment="top", transform = axs[0,0].transAxes, fontsize=8, color='gray')

plt.suptitle(r'$ee \to t\bar{t}$ (Parton level), Top Hemisphere')

handles, labels = axs[0,0].get_legend_handles_labels()
new_handles = [Line2D([], [], c=h.get_edgecolor()) for h in handles]
plt.axes(axs[0,0])
legend1 = plt.legend(new_handles, labels, loc='lower left', bbox_to_anchor=(0.15, 0.01))

plt.savefig("mpl-pl-spectra.pdf", bbox_inches='tight')

==> figures/eeTop/plot-qTfsr-panels.py <==
import matplotlib as mpl
from matplotlib import pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
import pandas as pd

def load_and_drop_zeros(hist_file):
    # Drops the overflow and underflow bins
    hist = pd.read_csv(hist_file, delim_whitespace=True, comment='#', header=None, skiprows=1, skipfooter=11, engine='python').to_numpy()
    mask = hist[:,3] != 0.
    hist = hist[mask]

    return hist
    
def plot(hist, ax, label, color):
    edges = hist[:,0]
    edges = np.concatenate((edges, (hist[-1,2])[None]))

    fill_x = np.array([e for edge in edges for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist[:,4] for y in [error, error]])
    fill_central_y = np.array([c for count in hist[:,3] for c in [count, count]])

    ax.hist(hist[:,1], bins=edges, weights=hist[:,3], histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)

def plot_ratio(hist_1, hist_2, ax, label, color):
    edges = hist_1[:,0]
    edges = np.concatenate((edges, (hist_1[-1,2])[None]))

    hist_ratio = hist_1[:,3]/hist_2[:,3]
    hist_ratio_errors = np.sqrt((hist_1[:,4]/hist_1[:,3])**2 + (hist_2[:,4]/hist_2[:,3])**2)*hist_ratio

    fill_x = np.array([e for edge in edges for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist_ratio_errors for y in [error, error]])
    fill_central_y = np.array([c for count in hist_ratio for c in [count, count]])

    ax.hist(hist_1[:,1], bins=edges, weights=hist_ratio, histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)


textwidth = 9
textheight = textwidth/3.2
fontsize = 10.95

colors = ["#88CCEE", "#CC6677", "#DDCC77", "#117733", "#332288"]

mpl.rcParams['text.usetex'] = True
mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['lines.linewidth'] = 1.2
mpl.rcParams['lines.markersize'] = 2
mpl.rcParams["legend.labelspacing"] = 0.1
mpl.rcParams["legend.frameon"] = False
mpl.rcParams["legend.handletextpad"] = 0.5
#mpl.rcParams["legend.columnspacing"] = 0
mpl.rcParams.update({'font.size': fontsize})

# Read histogram files
qTfsrNonTop  = load_and_drop_zeros("dat/vc-qTfsrNonTop.dat")
qTfsrNonTop_ird0  = load_and_drop_zeros("dat/vc-ird0-qTfsrNonTop.dat")
qTfsrNonTop_ird2  = load_and_drop_zeros("dat/vc-ird2-qTfsrNonTop.dat")

qTfsrRadT    = load_and_drop_zeros("dat/vc-qTfsrRadT.dat")
qTfsrRadT_ird0    = load_and_drop_zeros("dat/vc-ird0-qTfsrRadT.dat")
qTfsrRadT_ird2    = load_and_drop_zeros("dat/vc-ird2-qTfsrRadT.dat")

qTfsrTopSys  = load_and_drop_zeros("dat/vc-qTfsrTopSys.dat")
qTfsrTopSys_ird0  = load_and_drop_zeros("dat/vc-ird0-qTfsrTopSys.dat")
qTfsrTopSys_ird2  = load_and_drop_zeros("dat/vc-ird2-qTfsrTopSys.dat")

fig, axs = plt.subplots(1, 3, sharey=True, gridspec_kw={'wspace': 0})
fig.set_size_inches(textwidth, textheight)

plot(qTfsrRadT, axs[0], label=r"Sequential", color=colors[0])
plot(qTfsrRadT_ird0, axs[0], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(qTfsrRadT_ird2, axs[0], label=r"Interleaved, $P(m)$", color=colors[2])

plot(qTfsrTopSys, axs[1], label=r"Sequential", color=colors[0])
plot(qTfsrTopSys_ird0, axs[1], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(qTfsrTopSys_ird2, axs[1], label=r"Interleaved, $P(m)$", color=colors[2])

plot(qTfsrNonTop, axs[2], label=r"Sequential", color=colors[0])
plot(qTfsrNonTop_ird0, axs[2], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(qTfsrNonTop_ird2, axs[2], label=r"Interleaved, $P(m)$", color=colors[2])


axs[0].set_yscale('log')
axs[1].set_yscale('log')
axs[2].set_yscale('log')

axs[0].set_xlim(xmin=-0.575364, xmax=10.3722)
axs[0].xaxis.set_major_locator(plt.MaxNLocator(6))
axs[1].set_xlim(xmin=-0.575364, xmax=8.1)
axs[2].set_xlim(xmin=-0.575364, xmax=8.1)
axs[0].set_ylim(ymin=5e-4, ymax=5)

axs[0].set_ylabel(r'$dN/d\xi$')
axs[0].set_xlabel(r'$\xi$')
axs[1].set_xlabel(r'$\xi$')
axs[2].set_xlabel(r'$\xi$')

axs[0].text(0.18,0.9,"Top-Quark Radiators", transform = axs[0].transAxes, color='black')
axs[1].text(0.26,0.83,"Top-Decay \nResonance Showers", transform = axs[1].transAxes, color='black')
axs[2].text(0.26,0.9,"Non-Top Radiators", transform = axs[2].transAxes, color='black')


plt.savefig("mpl-qTfsr-panels.pdf", bbox_inches='tight')

==> figures/eeTop/plot-qTfsr.py <==
import matplotlib as mpl
from matplotlib import pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
import pandas as pd

def load_and_drop_zeros(hist_file):
    # Drops the overflow and underflow bins
    hist = pd.read_csv(hist_file, delim_whitespace=True, comment='#', header=None, skiprows=1, skipfooter=11, engine='python').to_numpy()
    mask = hist[:,3] != 0.
    hist = hist[mask]

    return hist
    
def plot(hist, ax, label, color):
    edges = hist[:,0]
    edges = np.concatenate((edges, (hist[-1,2])[None]))

    fill_x = np.array([e for edge in edges for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist[:,4] for y in [error, error]])
    fill_central_y = np.array([c for count in hist[:,3] for c in [count, count]])

    ax.hist(hist[:,1], bins=edges, weights=hist[:,3], histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)

def plot_ratio(hist_1, hist_2, ax, label, color):
    edges = hist_1[:,0]
    edges = np.concatenate((edges, (hist_1[-1,2])[None]))

    hist_ratio = hist_1[:,3]/hist_2[:,3]
    hist_ratio_errors = np.sqrt((hist_1[:,4]/hist_1[:,3])**2 + (hist_2[:,4]/hist_2[:,3])**2)*hist_ratio

    fill_x = np.array([e for edge in edges for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist_ratio_errors for y in [error, error]])
    fill_central_y = np.array([c for count in hist_ratio for c in [count, count]])

    ax.hist(hist_1[:,1], bins=edges, weights=hist_ratio, histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)

textwidth = 4.5
textheight = textwidth/1.2
fontsize = 10.95

colors = ["#88CCEE", "#CC6677", "#DDCC77", "#117733", "#332288"]

mpl.rcParams['text.usetex'] = True
mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['lines.linewidth'] = 1.2
mpl.rcParams['lines.markersize'] = 2
mpl.rcParams["legend.labelspacing"] = 0.1
mpl.rcParams["legend.frameon"] = False
mpl.rcParams["legend.handletextpad"] = 0.5
#mpl.rcParams["legend.columnspacing"] = 0
mpl.rcParams.update({'font.size': fontsize})

# Read histogram files
qTfsr        = load_and_drop_zeros("dat/vc-qTfsr.dat")
qTfsr_ird0   = load_and_drop_zeros("dat/vc-ird0-qTfsr.dat")
qTfsr_ird2   = load_and_drop_zeros("dat/vc-ird2-qTfsr.dat")

fig, axs = plt.subplots(2, 1, sharex=True, gridspec_kw={'hspace': 0, 'height_ratios': [3,1]})
fig.set_size_inches(textwidth, textheight)

axs[0].set_xlim(xmin=-0.575364, xmax=10.3722)
axs[1].set_ylim(ymin=0.8, ymax=1.2)
axs[0].set_yscale('log')

plot(qTfsr, axs[0], label=r"Sequential", color=colors[0])
plot(qTfsr_ird0, axs[0], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(qTfsr_ird2, axs[0], label=r"Interleaved, $P(m)$", color=colors[2])

plot_ratio(qTfsr, qTfsr, axs[1], label=r"Sequential", color=colors[0])
plot_ratio(qTfsr_ird0, qTfsr, axs[1], label=r"Interleaved, #\Gamma_{0}^{}#", color=colors[1])
plot_ratio(qTfsr_ird2, qTfsr, axs[1], label=r"Interleaved, $P(m)$", color=colors[2])

axs[1].set_xlabel(r'$\xi = 2 \ln(Q_T^{\mathrm{FSR}}/\mathrm{GeV})$')
axs[0].set_ylabel(r'$dN/d\xi$')
axs[1].set_ylabel("Ratio")

axs[0].text(0.77,0.98,r"$\sqrt{s} = 500 \, \mathrm{GeV}$", horizontalalignment="left", verticalalignment="top", transform = axs[0].transAxes, fontsize=8, color='gray')

axs[0].title.set_text(r'$ee \to t\bar{t}$ (Parton level)')

handles, labels = axs[0].get_legend_handles_labels()
new_handles = [Line2D([], [], c=h.get_edgecolor()) for h in handles]
plt.axes(axs[0])
legend1 = plt.legend(new_handles, labels, loc='lower left')

plt.savefig("mpl-qTfsr.pdf", bbox_inches='tight')



==> figures/eeTop/plot-timings.py <==
import matplotlib as mpl
from matplotlib import pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
import pandas as pd

textwidth = 9
textheight = textwidth/2.4
fontsize = 10.95

colors = ["#88CCEE", "#CC6677", "#DDCC77", "#117733", "#332288"]

mpl.rcParams['text.usetex'] = True
mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['lines.linewidth'] = 1.2
mpl.rcParams['lines.markersize'] = 2
mpl.rcParams["legend.labelspacing"] = 0.1
mpl.rcParams["legend.frameon"] = False
mpl.rcParams["legend.handletextpad"] = 0.5
#mpl.rcParams["legend.columnspacing"] = 0
mpl.rcParams.update({'font.size': fontsize})

times_no_w_decay = pd.read_csv("dat/timings-no-w-decay.dat", delim_whitespace=True, header=None).to_numpy()
times_w_decay = pd.read_csv("dat/timings-w-decay.dat", delim_whitespace=True, header=None).to_numpy()

fig, axs = plt.subplots(1, 2)
fig.set_size_inches(textwidth, textheight)

axs[0].plot(times_no_w_decay[:,0], times_no_w_decay[:,1], color=colors[0], marker='o', label=r"Sequential")
axs[0].plot(times_no_w_decay[:,0], times_no_w_decay[:,2], color=colors[1], marker='o', label=r"Interleaved, $\Gamma_{0}^{}$")
axs[0].plot(times_no_w_decay[:,0], times_no_w_decay[:,3], color=colors[2], marker='o', label=r"Interleaved, $P(m)$")
axs[0].plot([1.5], [1], color='black', marker="x", markersize=7, linestyle="None", label=r"Reference")

axs[1].plot(times_w_decay[:,0], times_w_decay[:,1], color=colors[0], marker='o', label=r"Sequential")
axs[1].plot(times_w_decay[:,0], times_w_decay[:,2], color=colors[1], marker='o', label=r"Interleaved, $\Gamma_{0}^{}$")
axs[1].plot(times_w_decay[:,0], times_w_decay[:,3], color=colors[2], marker='o', label=r"Interleaved, $P(m)$")
axs[1].plot([1.5], [1], color='black', marker="x", markersize=7, linestyle="None", label=r"Reference")

axs[0].set_xscale('log')
axs[1].set_xscale('log')

axs[0].set_ylim(0.81, 1.24)
axs[1].set_ylim(0.81, 1.24)

axs[0].set_xlabel(r'$\Gamma_t$ [GeV]')
axs[0].set_ylabel("Time/reference")
axs[1].set_xlabel(r'$\Gamma_t$ [GeV]')

axs[0].title.set_text(r'$ee \to t\bar{t}$ (no W decay)')
axs[1].title.set_text(r'$ee \to t\bar{t}$ (with W decay)')

plt.axes(axs[0])
plt.legend(loc='upper left')

plt.savefig("mpl-timings.pdf", bbox_inches='tight')


==> figures/ppTop/plot-chm.py <==
import matplotlib as mpl
from matplotlib import pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
import pandas as pd

def load_and_drop_zeros(hist_file):
    # Drops the overflow and underflow bins
    hist = pd.read_csv(hist_file, delim_whitespace=True, comment='#', header=None, skiprows=1, skipfooter=11, engine='python').to_numpy()
    mask = hist[:,3] != 0.
    hist = hist[mask]

    return hist
    
def plot(hist, ax, label, color):
    edges = hist[:,0]
    edges = np.concatenate((edges, (hist[-1,2])[None]))

    fill_x = np.array([e for edge in edges for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist[:,4] for y in [error, error]])
    fill_central_y = np.array([c for count in hist[:,3] for c in [count, count]])

    ax.hist(hist[:,1], bins=edges, weights=hist[:,3], histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)

def plot_ratio(hist_1, hist_2, ax, label, color):
    edges = hist_1[:,0]
    edges = np.concatenate((edges, (hist_1[-1,2])[None]))

    hist_ratio = hist_1[:,3]/hist_2[:,3]
    hist_ratio_errors = np.sqrt((hist_1[:,4]/hist_1[:,3])**2 + (hist_2[:,4]/hist_2[:,3])**2)*hist_ratio

    fill_x = np.array([e for edge in edges for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist_ratio_errors for y in [error, error]])
    fill_central_y = np.array([c for count in hist_ratio for c in [count, count]])

    ax.hist(hist_1[:,1], bins=edges, weights=hist_ratio, histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)

textwidth = 9
textheight = textwidth/2.4
fontsize = 10.95

colors = ["#88CCEE", "#CC6677", "#DDCC77", "#117733", "#332288"]

mpl.rcParams['text.usetex'] = True
mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['lines.linewidth'] = 1.2
mpl.rcParams['lines.markersize'] = 2
mpl.rcParams["legend.labelspacing"] = 0.1
mpl.rcParams["legend.frameon"] = False
mpl.rcParams["legend.handletextpad"] = 0.5
#mpl.rcParams["legend.columnspacing"] = 0
mpl.rcParams.update({'font.size': fontsize})

chm      = load_and_drop_zeros("vp-had-nchCH.dat")
chm_ird0 = load_and_drop_zeros("vp-had-ird0-nchCH.dat")
chm_ird2 = load_and_drop_zeros("vp-had-ird2-nchCH.dat")

jm      = load_and_drop_zeros("vp-had-nJetH.dat")
jm_ird0 = load_and_drop_zeros("vp-had-ird0-nJetH.dat")
jm_ird2 = load_and_drop_zeros("vp-had-ird2-nJetH.dat")

fig, axs = plt.subplots(2, 2, sharex='col', gridspec_kw={'hspace': 0, 'height_ratios': [3,1]})
fig.set_size_inches(textwidth, textheight)

plot(chm, axs[0,0], label=r"Sequential", color=colors[0])
plot(chm_ird0, axs[0,0], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(chm_ird2, axs[0,0], label=r"Interleaved, $P(m)$", color=colors[2])

plot(jm, axs[0,1], label=r"Sequential", color=colors[0])
plot(jm_ird0, axs[0,1], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(jm_ird2, axs[0,1], label=r"Interleaved, $P(m)$", color=colors[2])

plot_ratio(chm, chm, axs[1,0], label=r"Sequential", color=colors[0])
plot_ratio(chm_ird0, chm, axs[1,0], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot_ratio(chm_ird2, chm, axs[1,0], label=r"Interleaved, $P(m)$", color=colors[2])

plot_ratio(jm, jm, axs[1,1], label=r"Sequential", color=colors[0])
plot_ratio(jm_ird0, jm, axs[1,1], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot_ratio(jm_ird2, jm, axs[1,1], label=r"Interleaved, $P(m)$", color=colors[2])

axs[1,0].set_xlabel(r'$n_{\mathrm{charged}}$')
axs[1,1].set_xlabel(r'$n_{\mathrm{jets}}$')

axs[0,0].set_ylabel(r'$1/\sigma \,\, \mathrm{d}\sigma/\mathrm{d} n_{\mathrm{charged}}$')
axs[0,1].set_ylabel(r'$1/\sigma \,\, \mathrm{d}\sigma/\mathrm{d} n_{\mathrm{jets}}$')

axs[1,0].set_ylabel(r'Ratio')
axs[1,1].set_ylabel(r'Ratio')

axs[0,0].set_yscale('log')
axs[0,1].set_yscale('log')

axs[0,0].set_xlim(10.001, 179)
axs[0,1].set_xlim(0.001, 9.999)

axs[0,0].set_ylim(2e-6, 2e-1)
axs[0,1].set_ylim(2e-6, 2)

axs[1,0].set_ylim(0.8, 1.2)
axs[1,1].set_ylim(0.8, 1.2)

plt.suptitle(r'$pp \to t\bar{t}$ (Semileptonic, Hadron level)')

axs[0,0].text(0.03,0.97,r"$\sqrt{s} = 8 \, \mathrm{TeV}, |\eta| < 2.5, p_{\perp} > 0.5 \, \mathrm{GeV}$", horizontalalignment="left", verticalalignment="top", transform = axs[0,0].transAxes, fontsize=8, color='gray')
axs[0,1].text(0.03,0.97,r"$\sqrt{s} = 8 \, \mathrm{TeV}$, anti-kT, $R = 0.5, p_{\perp,\mathrm{jet}} > 20 \, \mathrm{GeV}$", horizontalalignment="left", verticalalignment="top", transform = axs[0,1].transAxes, fontsize=8, color='gray')

handles, labels = axs[0,0].get_legend_handles_labels()
new_handles = [Line2D([], [], c=h.get_edgecolor()) for h in handles]
plt.axes(axs[0,0])
legend1 = plt.legend(new_handles, labels, loc='lower left', bbox_to_anchor=(0.07, 0.03))

plt.savefig("mpl-chm.pdf", bbox_inches='tight')


==> figures/ppTop/plot-mass.py <==
import matplotlib as mpl
from matplotlib import pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
import pandas as pd

def load_and_drop_zeros(hist_file):
    # Drops the overflow and underflow bins
    hist = pd.read_csv(hist_file, delim_whitespace=True, comment='#', header=None, skiprows=1, skipfooter=11, engine='python').to_numpy()
    mask = hist[:,3] != 0.
    hist = hist[mask]

    return hist
    
def plot(hist, ax, label, color):
    edges = hist[:,0]
    edges = np.concatenate((edges, (hist[-1,2])[None]))

    fill_x = np.array([e for edge in edges for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist[:,4] for y in [error, error]])
    fill_central_y = np.array([c for count in hist[:,3] for c in [count, count]])

    ax.hist(hist[:,1], bins=edges, weights=hist[:,3], histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)

def plot_ratio(hist_1, hist_2, ax, label, color):
    edges = hist_1[:,0]
    edges = np.concatenate((edges, (hist_1[-1,2])[None]))

    hist_ratio = hist_1[:,3]/hist_2[:,3]
    hist_ratio_errors = np.sqrt((hist_1[:,4]/hist_1[:,3])**2 + (hist_2[:,4]/hist_2[:,3])**2)*hist_ratio

    fill_x = np.array([e for edge in edges for e in [edge, edge]][1:-1])
    fill_delta_y = np.array([y for error in hist_ratio_errors for y in [error, error]])
    fill_central_y = np.array([c for count in hist_ratio for c in [count, count]])

    ax.hist(hist_1[:,1], bins=edges, weights=hist_ratio, histtype='step', label=label, color=color)
    ax.fill_between(fill_x, fill_central_y-fill_delta_y, fill_central_y+fill_delta_y, alpha=0.3, color=color)

textwidth = 9
textheight = textwidth/2.4
fontsize = 10.95

colors = ["#88CCEE", "#CC6677", "#DDCC77", "#117733", "#332288"]

mpl.rcParams['text.usetex'] = True
mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['lines.linewidth'] = 1.2
mpl.rcParams['lines.markersize'] = 2
mpl.rcParams["legend.labelspacing"] = 0.1
mpl.rcParams["legend.frameon"] = False
mpl.rcParams["legend.handletextpad"] = 0.5
#mpl.rcParams["legend.columnspacing"] = 0
mpl.rcParams.update({'font.size': fontsize})

mw      = load_and_drop_zeros("vp-had-mWerrH.dat")
mw_ird0 = load_and_drop_zeros("vp-had-ird0-mWerrH.dat")
mw_ird2 = load_and_drop_zeros("vp-had-ird2-mWerrH.dat")

mt      = load_and_drop_zeros("vp-had-mTerrH.dat")
mt_ird0 = load_and_drop_zeros("vp-had-ird0-mTerrH.dat")
mt_ird2 = load_and_drop_zeros("vp-had-ird2-mTerrH.dat")

fig, axs = plt.subplots(2, 2, sharex='col', gridspec_kw={'hspace': 0, 'height_ratios': [3,1]})
fig.set_size_inches(textwidth, textheight)

plot(mw, axs[0,0], label=r"Sequential", color=colors[0])
plot(mw_ird0, axs[0,0], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(mw_ird2, axs[0,0], label=r"Interleaved, $P(m)$", color=colors[2])

plot(mt, axs[0,1], label=r"Sequential", color=colors[0])
plot(mt_ird0, axs[0,1], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot(mt_ird2, axs[0,1], label=r"Interleaved, $P(m)$", color=colors[2])

plot_ratio(mw, mw, axs[1,0], label=r"Sequential", color=colors[0])
plot_ratio(mw_ird0, mw, axs[1,0], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot_ratio(mw_ird2, mw, axs[1,0], label=r"Interleaved, $P(m)$", color=colors[2])

plot_ratio(mt, mt, axs[1,1], label=r"Sequential", color=colors[0])
plot_ratio(mt_ird0, mt, axs[1,1], label=r"Interleaved, $\Gamma_{0}^{}$", color=colors[1])
plot_ratio(mt_ird2, mt, axs[1,1], label=r"Interleaved, $P(m)$", color=colors[2])

axs[0,0].set_xlim(-10, 10)
axs[0,1].set_xlim(-20, 20)

axs[0,0].set_ylim(0.0001, 0.07999)
axs[0,1].set_ylim(0.0001, 0.017)

axs[1,0].set_ylim(0.8, 1.2)
axs[1,1].set_ylim(0.8, 1.2)

axs[1,0].set_xlabel(r'$m_W^{\mathrm{rec}} - m_W^{\mathrm{pole}}$ [GeV]')
axs[1,1].set_xlabel(r'$m_t^{\mathrm{rec}} - m_t^{\mathrm{pole}}$ [GeV]')

axs[0,0].set_ylabel(r'$1/\sigma \,\, \mathrm{d}\sigma/\mathrm{d} m_W \, [\mathrm{GeV}^{-1}]$')
axs[0,1].set_ylabel(r'$1/\sigma \,\, \mathrm{d}\sigma/\mathrm{d} m_t \, [\mathrm{GeV}^{-1}]$')

axs[1,0].set_ylabel(r'Ratio')
axs[1,1].set_ylabel(r'Ratio')

axs[0,0].ticklabel_format(axis="y", style="sci", scilimits=(0,0)) 
axs[0,1].ticklabel_format(axis="y", style="sci", scilimits=(0,0)) 

handles, labels = axs[0,1].get_legend_handles_labels()
new_handles = [Line2D([], [], c=h.get_edgecolor()) for h in handles]
plt.axes(axs[0,1])
legend1 = plt.legend(new_handles, labels, loc='lower left', bbox_to_anchor=(0.03, 0.03))

axs[0,0].text(0.03,0.97,r"$\sqrt{s} = 8 \, \mathrm{TeV}$", horizontalalignment="left", verticalalignment="top", transform = axs[0,0].transAxes, fontsize=8, color='gray')

plt.suptitle(r'$pp \to t\bar{t}$ (Semileptonic, Hadron level)')

plt.savefig("mpl-mass.pdf", bbox_inches='tight')


==> figures/qRes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    174872,       3511]
NotebookOptionsPosition[    170965,       3449]
NotebookOutlinePosition[    171364,       3465]
CellTagsIndexPosition[    171321,       3462]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"BW", "[", 
   RowBox[{"m_", ",", "m0_", ",", "Gam_"}], "]"}], "=", 
  RowBox[{"m0", "*", 
   RowBox[{
    RowBox[{"Gam", "/", "Pi"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "^", "2"}], "-", 
         RowBox[{"m0", "^", "2"}]}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m0", "*", "Gam"}], ")"}], "^", "2"}]}], ")"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.847931358652763*^9, 3.847931399560533*^9}, {
  3.847931946771559*^9, 3.847931950914365*^9}, {3.8479319946792917`*^9, 
  3.847931999269054*^9}, {3.84793206568969*^9, 3.8479320685197983`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"50c5350a-0961-496b-8184-6d41a3e8d9c3"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Gam", " ", "m0"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["Gam", "2"], " ", 
      SuperscriptBox["m0", "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], "-", 
        SuperscriptBox["m0", "2"]}], ")"}], "2"]}], ")"}], " ", 
   "\[Pi]"}]]], "Output",
 CellChangeTimes->{
  3.8479314006108418`*^9, 3.847931572012336*^9, {3.8479319758426027`*^9, 
   3.847932000321563*^9}, 3.847932068878333*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"ed977a76-6a9d-40cf-819c-01068bf792a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"QRES", "[", 
   RowBox[{"m_", ",", "m0_"}], "]"}], "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "-", 
       RowBox[{"m0", "^", "2"}]}], ")"}], "^", "2"}], "/", 
    RowBox[{"m0", "^", "2"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QRESb", "[", 
   RowBox[{"m_", ",", "m0_"}], "]"}], "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "-", 
       RowBox[{"m0", "^", "2"}]}], ")"}], "^", "2"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QRESc", "[", 
   RowBox[{"m_", ",", "m0_"}], "]"}], "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"m", "-", "m0"}], ")"}], "^", "2"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8479314034415903`*^9, 3.847931437986014*^9}, {
  3.847931493045959*^9, 3.847931528974612*^9}, {3.847935387353389*^9, 
  3.847935400264739*^9}, {3.8479354946965103`*^9, 3.847935498176523*^9}, {
  3.847999468322371*^9, 3.847999480344396*^9}, {3.847999986181725*^9, 
  3.847999986821216*^9}, {3.848001549759251*^9, 3.848001550589713*^9}},
 CellLabel->
  "In[598]:=",ExpressionUUID->"205c20ef-c23d-46fd-8420-134e2a5e7d75"],

Cell[BoxData[
 SqrtBox[
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m", "2"], "-", 
      SuperscriptBox["m0", "2"]}], ")"}], "2"], 
   SuperscriptBox["m0", "2"]]]], "Output",
 CellChangeTimes->{3.847931529560953*^9, 3.8479354006274652`*^9, 
  3.847935498478088*^9, 3.847999491998712*^9, 3.847999987385377*^9, 
  3.848001551545925*^9},
 CellLabel->
  "Out[598]=",ExpressionUUID->"3509bb56-fb67-4f6e-961a-dd22a7df5b19"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m", "2"], "-", 
      SuperscriptBox["m0", "2"]}], ")"}], "2"], ")"}], 
  RowBox[{"1", "/", "4"}]]], "Output",
 CellChangeTimes->{3.847931529560953*^9, 3.8479354006274652`*^9, 
  3.847935498478088*^9, 3.847999491998712*^9, 3.847999987385377*^9, 
  3.848001551547977*^9},
 CellLabel->
  "Out[599]=",ExpressionUUID->"b3e01bb7-15be-42ad-a981-64fc46aafda8"],

Cell[BoxData[
 SqrtBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"m", "-", "m0"}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.847931529560953*^9, 3.8479354006274652`*^9, 
  3.847935498478088*^9, 3.847999491998712*^9, 3.847999987385377*^9, 
  3.848001551549986*^9},
 CellLabel->
  "Out[600]=",ExpressionUUID->"38a9cb94-ee4a-4898-ba33-129cb89e4925"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"QRES", "[", 
     RowBox[{"m", ",", "m0"}], "]"}], "\[Equal]", "Q"}], ",", "m"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"QRESb", "[", 
     RowBox[{"m", ",", "m0"}], "]"}], "\[Equal]", "Q"}], ",", "m"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"QRESc", "[", 
     RowBox[{"m", ",", "m0"}], "]"}], "\[Equal]", "Q"}], ",", "m"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.847931600299437*^9, 3.8479316304524593`*^9}, {
  3.847935407282259*^9, 3.847935409537347*^9}, {3.8479994876097927`*^9, 
  3.8479994898486*^9}},
 CellLabel->
  "In[601]:=",ExpressionUUID->"0dccd8b3-4e66-4ac8-a0ab-54619e695cd7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox["m0"]}], " ", 
      SqrtBox[
       RowBox[{"m0", "-", "Q"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{
      SqrtBox["m0"], " ", 
      SqrtBox[
       RowBox[{"m0", "-", "Q"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox["m0"]}], " ", 
      SqrtBox[
       RowBox[{"m0", "+", "Q"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{
      SqrtBox["m0"], " ", 
      SqrtBox[
       RowBox[{"m0", "+", "Q"}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.847931630947373*^9, 3.847935409928701*^9, 3.847935502740367*^9, {
   3.847999490080236*^9, 3.8479994959494123`*^9}, 3.847999990435377*^9, 
   3.848001556218815*^9},
 CellLabel->
  "Out[601]=",ExpressionUUID->"b17a33a0-ee82-46e1-a556-ebf76dfcf064"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["m0", "2"], "-", 
        SuperscriptBox["Q", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["m0", "2"], "-", 
       SuperscriptBox["Q", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["m0", "2"], "+", 
        SuperscriptBox["Q", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["m0", "2"], "+", 
       SuperscriptBox["Q", "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.847931630947373*^9, 3.847935409928701*^9, 3.847935502740367*^9, {
   3.847999490080236*^9, 3.8479994959494123`*^9}, 3.847999990435377*^9, 
   3.8480015562444983`*^9},
 CellLabel->
  "Out[602]=",ExpressionUUID->"7dd0193d-5128-46e4-8739-54def9397e37"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"m0", "-", "Q"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"m0", "+", "Q"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.847931630947373*^9, 3.847935409928701*^9, 3.847935502740367*^9, {
   3.847999490080236*^9, 3.8479994959494123`*^9}, 3.847999990435377*^9, 
   3.848001556247389*^9},
 CellLabel->
  "Out[603]=",ExpressionUUID->"5a586f5f-35a4-4dfb-a0f7-83cc7327c734"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"mt", "=", "173"}], "\[IndentingNewLine]", 
 RowBox[{"Gamt", "=", "1.3"}], "\[IndentingNewLine]", 
 RowBox[{"mZ", "=", "91.2"}], "\[IndentingNewLine]", 
 RowBox[{"GamZ", "=", "2.5"}], "\[IndentingNewLine]", 
 RowBox[{"mW", "=", "80.4"}], "\[IndentingNewLine]", 
 RowBox[{"GamW", "=", "2.1"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"BW", "[", 
    RowBox[{"m", ",", "mt", ",", "Gamt"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "150", ",", "200"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"2", "*", "m", "*", 
     RowBox[{"BW", "[", 
      RowBox[{"m", ",", "mt", ",", "Gamt"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "150", ",", "200"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"SetOptions", "[", 
  RowBox[{"Plot", ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "16"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetOptions", "[", 
  RowBox[{"Labeled", ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "18"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetOptions", "[", 
  RowBox[{"Labeled", ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "18"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"myPlot", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"2", "*", "m", "*", 
         RowBox[{"BW", "[", 
          RowBox[{"m", ",", "mt", ",", "Gamt"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"mt", "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"Q", "/", "mt"}]}], "]"}]}], ",", 
          RowBox[{"mt", "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "+", 
             RowBox[{"Q", "/", "mt"}]}], "]"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"2", "*", "m", "*", 
         RowBox[{"BW", "[", 
          RowBox[{"m", ",", "mW", ",", "GamW"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"mW", "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"Q", "/", "mW"}]}], "]"}]}], ",", 
          RowBox[{"mW", "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "+", 
             RowBox[{"Q", "/", "mW"}]}], "]"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"2", "*", "m", "*", 
         RowBox[{"BW", "[", 
          RowBox[{"m", ",", "mZ", ",", "GamZ"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"mZ", "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"Q", "/", "mZ"}]}], "]"}]}], ",", 
          RowBox[{"mZ", "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "+", 
             RowBox[{"Q", "/", "mZ"}]}], "]"}]}]}], "}"}]}], "]"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"Q", ",", "0.0", ",", "10"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Purple", ",", "Pink", ",", "Red", ",", "Pink", ",", "Purple"}],
       "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "0.8"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"myPlotB", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"2", "*", "m", "*", 
         RowBox[{"BW", "[", 
          RowBox[{"m", ",", "mt", ",", "Gamt"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"mt", "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", 
              RowBox[{"mt", "^", "2"}]}]}], "]"}]}], ",", 
          RowBox[{"mt", "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", 
              RowBox[{"mt", "^", "2"}]}]}], "]"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"2", "*", "m", "*", 
         RowBox[{"BW", "[", 
          RowBox[{"m", ",", "mW", ",", "GamW"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"mW", "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", 
              RowBox[{"mW", "^", "2"}]}]}], "]"}]}], ",", 
          RowBox[{"mW", "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", 
              RowBox[{"mW", "^", "2"}]}]}], "]"}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"2", "*", "m", "*", 
         RowBox[{"BW", "[", 
          RowBox[{"m", ",", "mZ", ",", "GamZ"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"mZ", "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", 
              RowBox[{"mZ", "^", "2"}]}]}], "]"}]}], ",", 
          RowBox[{"mZ", "*", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", 
              RowBox[{"mZ", "^", "2"}]}]}], "]"}]}]}], "}"}]}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"Q", ",", "0.0", ",", "30"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Purple", ",", "Pink", ",", "Red", ",", "Pink", ",", "Purple"}],
       "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "0.8"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"myPlotC", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"2", "*", "m", "*", 
         RowBox[{"BW", "[", 
          RowBox[{"m", ",", "mt", ",", "Gamt"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"mt", "-", "Q"}], ",", 
          RowBox[{"mt", "+", "Q"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"2", "*", "m", "*", 
         RowBox[{"BW", "[", 
          RowBox[{"m", ",", "mW", ",", "GamW"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"mW", "-", "Q"}], ",", 
          RowBox[{"mW", "+", "Q"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"2", "*", "m", "*", 
         RowBox[{"BW", "[", 
          RowBox[{"m", ",", "mZ", ",", "GamZ"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"mZ", "-", "Q"}], ",", 
          RowBox[{"mZ", "+", "Q"}]}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"Q", ",", "0.0", ",", "10"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Purple", ",", "Pink", ",", "Red", ",", "Pink", ",", "Purple"}],
       "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "0.8"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"myPlotD", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"mt", "-", 
        RowBox[{"Q", "/", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"mt", "*", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"Q", "/", "mt"}]}], "]"}]}], ")"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"Q", ",", "0", ",", "100"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.847931532375331*^9, 3.847931565440481*^9}, {
   3.847931645037566*^9, 3.847931760762126*^9}, {3.84793188195231*^9, 
   3.847931970979239*^9}, {3.847932023151123*^9, 3.8479321799253483`*^9}, {
   3.8479322101931343`*^9, 3.84793222475134*^9}, {3.8479322643715687`*^9, 
   3.847932444521729*^9}, {3.847932607860092*^9, 3.847932623482244*^9}, {
   3.8479326968067627`*^9, 3.847932712406744*^9}, {3.847932806157055*^9, 
   3.847932966618907*^9}, {3.847933005166562*^9, 3.8479330087648077`*^9}, {
   3.847933068505582*^9, 3.8479330688240967`*^9}, {3.84793316489362*^9, 
   3.84793316848427*^9}, {3.847934248420712*^9, 3.847934355587254*^9}, {
   3.8479352087011147`*^9, 3.847935211050888*^9}, {3.847935417291604*^9, 
   3.8479354195875607`*^9}, {3.847935509073874*^9, 3.84793553141888*^9}, 
   3.8479356126438713`*^9, 3.847935653765807*^9, {3.847935729508123*^9, 
   3.847935729585753*^9}, {3.8479357774715357`*^9, 3.847935781831296*^9}, {
   3.847935840508482*^9, 3.847935840642022*^9}, {3.8479995062028522`*^9, 
   3.847999579345689*^9}, {3.848000011967565*^9, 3.848000142304257*^9}, {
   3.848000261729993*^9, 3.848000374152184*^9}, 3.84800093872931*^9, {
   3.848001561639914*^9, 3.848001576070085*^9}, {3.848004580730192*^9, 
   3.848004632290739*^9}, {3.8480047706208982`*^9, 3.8480047706825037`*^9}, {
   3.848004944416039*^9, 3.8480050396337767`*^9}, {3.8480051793011208`*^9, 
   3.848005191432171*^9}, {3.84800536037059*^9, 3.848005522241682*^9}, {
   3.848005673020679*^9, 3.848005677258513*^9}, 3.848005713730595*^9, {
   3.848005993162531*^9, 3.8480060138470592`*^9}, {3.84800624608533*^9, 
   3.848006252434312*^9}, {3.848006514984898*^9, 3.8480065151260653`*^9}, {
   3.848006638095112*^9, 3.848006638604734*^9}, {3.848006710020215*^9, 
   3.8480067649942837`*^9}, {3.8480068852515507`*^9, 3.848006933600711*^9}},
 CellLabel->
  "In[1216]:=",ExpressionUUID->"98e88638-567a-4bed-b627-6cd371ff7361"],

Cell[BoxData["173"], "Output",
 CellChangeTimes->{{3.847932886269068*^9, 3.847932966956439*^9}, 
   3.847933009193474*^9, 3.8479330691388206`*^9, 3.847933224762157*^9, {
   3.847934256575474*^9, 3.847934355911334*^9}, 3.847935211180915*^9, 
   3.847935532555838*^9, 3.8479356131895323`*^9, 3.84793565411129*^9, 
   3.847935729900625*^9, 3.847935782192346*^9, 3.847935840871098*^9, {
   3.847999563174082*^9, 3.847999579684876*^9}, {3.848000014482175*^9, 
   3.8480000352825947`*^9}, 3.848000104885132*^9, 3.848000142743258*^9, 
   3.848000264899032*^9, {3.848000332445969*^9, 3.848000374743326*^9}, 
   3.848000942565001*^9, 3.848001576386232*^9, {3.848004582717484*^9, 
   3.848004653525391*^9}, 3.848004770961432*^9, {3.848004974587377*^9, 
   3.848005015868183*^9}, 3.848005192056518*^9, {3.848005405419668*^9, 
   3.848005434866479*^9}, 3.8480054740477247`*^9, 3.848005523152124*^9, {
   3.848005697897848*^9, 3.848005714269342*^9}, 3.84800602101973*^9, 
   3.8480062528477707`*^9, 3.848006515364553*^9, 3.848006641815493*^9, {
   3.8480067150238028`*^9, 3.848006732377863*^9}, 3.848006765265759*^9, {
   3.848006894399328*^9, 3.848006936799625*^9}},
 CellLabel->
  "Out[1216]=",ExpressionUUID->"9b9c8768-faf2-4409-9469-21bdd38bb8a1"],

Cell[BoxData["1.3`"], "Output",
 CellChangeTimes->{{3.847932886269068*^9, 3.847932966956439*^9}, 
   3.847933009193474*^9, 3.8479330691388206`*^9, 3.847933224762157*^9, {
   3.847934256575474*^9, 3.847934355911334*^9}, 3.847935211180915*^9, 
   3.847935532555838*^9, 3.8479356131895323`*^9, 3.84793565411129*^9, 
   3.847935729900625*^9, 3.847935782192346*^9, 3.847935840871098*^9, {
   3.847999563174082*^9, 3.847999579684876*^9}, {3.848000014482175*^9, 
   3.8480000352825947`*^9}, 3.848000104885132*^9, 3.848000142743258*^9, 
   3.848000264899032*^9, {3.848000332445969*^9, 3.848000374743326*^9}, 
   3.848000942565001*^9, 3.848001576386232*^9, {3.848004582717484*^9, 
   3.848004653525391*^9}, 3.848004770961432*^9, {3.848004974587377*^9, 
   3.848005015868183*^9}, 3.848005192056518*^9, {3.848005405419668*^9, 
   3.848005434866479*^9}, 3.8480054740477247`*^9, 3.848005523152124*^9, {
   3.848005697897848*^9, 3.848005714269342*^9}, 3.84800602101973*^9, 
   3.8480062528477707`*^9, 3.848006515364553*^9, 3.848006641815493*^9, {
   3.8480067150238028`*^9, 3.848006732377863*^9}, 3.848006765265759*^9, {
   3.848006894399328*^9, 3.848006936806329*^9}},
 CellLabel->
  "Out[1217]=",ExpressionUUID->"7ad3396b-92e2-4c1b-a0b8-c5953efed610"],

Cell[BoxData["91.2`"], "Output",
 CellChangeTimes->{{3.847932886269068*^9, 3.847932966956439*^9}, 
   3.847933009193474*^9, 3.8479330691388206`*^9, 3.847933224762157*^9, {
   3.847934256575474*^9, 3.847934355911334*^9}, 3.847935211180915*^9, 
   3.847935532555838*^9, 3.8479356131895323`*^9, 3.84793565411129*^9, 
   3.847935729900625*^9, 3.847935782192346*^9, 3.847935840871098*^9, {
   3.847999563174082*^9, 3.847999579684876*^9}, {3.848000014482175*^9, 
   3.8480000352825947`*^9}, 3.848000104885132*^9, 3.848000142743258*^9, 
   3.848000264899032*^9, {3.848000332445969*^9, 3.848000374743326*^9}, 
   3.848000942565001*^9, 3.848001576386232*^9, {3.848004582717484*^9, 
   3.848004653525391*^9}, 3.848004770961432*^9, {3.848004974587377*^9, 
   3.848005015868183*^9}, 3.848005192056518*^9, {3.848005405419668*^9, 
   3.848005434866479*^9}, 3.8480054740477247`*^9, 3.848005523152124*^9, {
   3.848005697897848*^9, 3.848005714269342*^9}, 3.84800602101973*^9, 
   3.8480062528477707`*^9, 3.848006515364553*^9, 3.848006641815493*^9, {
   3.8480067150238028`*^9, 3.848006732377863*^9}, 3.848006765265759*^9, {
   3.848006894399328*^9, 3.848006936813677*^9}},
 CellLabel->
  "Out[1218]=",ExpressionUUID->"f09dfba8-23f2-426e-a7ae-9f6fa6723589"],

Cell[BoxData["2.5`"], "Output",
 CellChangeTimes->{{3.847932886269068*^9, 3.847932966956439*^9}, 
   3.847933009193474*^9, 3.8479330691388206`*^9, 3.847933224762157*^9, {
   3.847934256575474*^9, 3.847934355911334*^9}, 3.847935211180915*^9, 
   3.847935532555838*^9, 3.8479356131895323`*^9, 3.84793565411129*^9, 
   3.847935729900625*^9, 3.847935782192346*^9, 3.847935840871098*^9, {
   3.847999563174082*^9, 3.847999579684876*^9}, {3.848000014482175*^9, 
   3.8480000352825947`*^9}, 3.848000104885132*^9, 3.848000142743258*^9, 
   3.848000264899032*^9, {3.848000332445969*^9, 3.848000374743326*^9}, 
   3.848000942565001*^9, 3.848001576386232*^9, {3.848004582717484*^9, 
   3.848004653525391*^9}, 3.848004770961432*^9, {3.848004974587377*^9, 
   3.848005015868183*^9}, 3.848005192056518*^9, {3.848005405419668*^9, 
   3.848005434866479*^9}, 3.8480054740477247`*^9, 3.848005523152124*^9, {
   3.848005697897848*^9, 3.848005714269342*^9}, 3.84800602101973*^9, 
   3.8480062528477707`*^9, 3.848006515364553*^9, 3.848006641815493*^9, {
   3.8480067150238028`*^9, 3.848006732377863*^9}, 3.848006765265759*^9, {
   3.848006894399328*^9, 3.84800693681945*^9}},
 CellLabel->
  "Out[1219]=",ExpressionUUID->"03af5642-2979-4b83-ad6e-af8d7761e2e9"],

Cell[BoxData["80.4`"], "Output",
 CellChangeTimes->{{3.847932886269068*^9, 3.847932966956439*^9}, 
   3.847933009193474*^9, 3.8479330691388206`*^9, 3.847933224762157*^9, {
   3.847934256575474*^9, 3.847934355911334*^9}, 3.847935211180915*^9, 
   3.847935532555838*^9, 3.8479356131895323`*^9, 3.84793565411129*^9, 
   3.847935729900625*^9, 3.847935782192346*^9, 3.847935840871098*^9, {
   3.847999563174082*^9, 3.847999579684876*^9}, {3.848000014482175*^9, 
   3.8480000352825947`*^9}, 3.848000104885132*^9, 3.848000142743258*^9, 
   3.848000264899032*^9, {3.848000332445969*^9, 3.848000374743326*^9}, 
   3.848000942565001*^9, 3.848001576386232*^9, {3.848004582717484*^9, 
   3.848004653525391*^9}, 3.848004770961432*^9, {3.848004974587377*^9, 
   3.848005015868183*^9}, 3.848005192056518*^9, {3.848005405419668*^9, 
   3.848005434866479*^9}, 3.8480054740477247`*^9, 3.848005523152124*^9, {
   3.848005697897848*^9, 3.848005714269342*^9}, 3.84800602101973*^9, 
   3.8480062528477707`*^9, 3.848006515364553*^9, 3.848006641815493*^9, {
   3.8480067150238028`*^9, 3.848006732377863*^9}, 3.848006765265759*^9, {
   3.848006894399328*^9, 3.848006936824584*^9}},
 CellLabel->
  "Out[1220]=",ExpressionUUID->"88226301-8968-47da-a4ef-e317e57e9da6"],

Cell[BoxData["2.1`"], "Output",
 CellChangeTimes->{{3.847932886269068*^9, 3.847932966956439*^9}, 
   3.847933009193474*^9, 3.8479330691388206`*^9, 3.847933224762157*^9, {
   3.847934256575474*^9, 3.847934355911334*^9}, 3.847935211180915*^9, 
   3.847935532555838*^9, 3.8479356131895323`*^9, 3.84793565411129*^9, 
   3.847935729900625*^9, 3.847935782192346*^9, 3.847935840871098*^9, {
   3.847999563174082*^9, 3.847999579684876*^9}, {3.848000014482175*^9, 
   3.8480000352825947`*^9}, 3.848000104885132*^9, 3.848000142743258*^9, 
   3.848000264899032*^9, {3.848000332445969*^9, 3.848000374743326*^9}, 
   3.848000942565001*^9, 3.848001576386232*^9, {3.848004582717484*^9, 
   3.848004653525391*^9}, 3.848004770961432*^9, {3.848004974587377*^9, 
   3.848005015868183*^9}, 3.848005192056518*^9, {3.848005405419668*^9, 
   3.848005434866479*^9}, 3.8480054740477247`*^9, 3.848005523152124*^9, {
   3.848005697897848*^9, 3.848005714269342*^9}, 3.84800602101973*^9, 
   3.8480062528477707`*^9, 3.848006515364553*^9, 3.848006641815493*^9, {
   3.8480067150238028`*^9, 3.848006732377863*^9}, 3.848006765265759*^9, {
   3.848006894399328*^9, 3.848006936829598*^9}},
 CellLabel->
  "Out[1221]=",ExpressionUUID->"02071831-1c27-474a-b4a8-b65b0c7ebb18"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hc8l+sbB3BkVCpJirIKJSOFrHQ9lyOziIZo4Hyf+6EkMgodiY51aKF0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       "]], LineBox[CompressedData["
1:eJwV1Hk0ltv3AHCkhOpVZIouEilljEL72RUqFYVShvRVzvMqpKKLNAl1G25C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       "]]},
     Annotation[#, "Charting`Private`Tag$1603902#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{150., 0},
  BaseStyle->(FontSize -> 16),
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{150, 200}, {0., 0.0000761813834652297}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.847932886269068*^9, 3.847932966956439*^9}, 
   3.847933009193474*^9, 3.8479330691388206`*^9, 3.847933224762157*^9, {
   3.847934256575474*^9, 3.847934355911334*^9}, 3.847935211180915*^9, 
   3.847935532555838*^9, 3.8479356131895323`*^9, 3.84793565411129*^9, 
   3.847935729900625*^9, 3.847935782192346*^9, 3.847935840871098*^9, {
   3.847999563174082*^9, 3.847999579684876*^9}, {3.848000014482175*^9, 
   3.8480000352825947`*^9}, 3.848000104885132*^9, 3.848000142743258*^9, 
   3.848000264899032*^9, {3.848000332445969*^9, 3.848000374743326*^9}, 
   3.848000942565001*^9, 3.848001576386232*^9, {3.848004582717484*^9, 
   3.848004653525391*^9}, 3.848004770961432*^9, {3.848004974587377*^9, 
   3.848005015868183*^9}, 3.848005192056518*^9, {3.848005405419668*^9, 
   3.848005434866479*^9}, 3.8480054740477247`*^9, 3.848005523152124*^9, {
   3.848005697897848*^9, 3.848005714269342*^9}, 3.84800602101973*^9, 
   3.8480062528477707`*^9, 3.848006515364553*^9, 3.848006641815493*^9, {
   3.8480067150238028`*^9, 3.848006732377863*^9}, 3.848006765265759*^9, {
   3.848006894399328*^9, 3.8480069368649273`*^9}},
 CellLabel->
  "Out[1222]=",ExpressionUUID->"3cd0fbe2-f6db-4471-9da4-d465bffcef01"],

Cell[BoxData["0.9832595272681928`"], "Output",
 CellChangeTimes->{{3.847932886269068*^9, 3.847932966956439*^9}, 
   3.847933009193474*^9, 3.8479330691388206`*^9, 3.847933224762157*^9, {
   3.847934256575474*^9, 3.847934355911334*^9}, 3.847935211180915*^9, 
   3.847935532555838*^9, 3.8479356131895323`*^9, 3.84793565411129*^9, 
   3.847935729900625*^9, 3.847935782192346*^9, 3.847935840871098*^9, {
   3.847999563174082*^9, 3.847999579684876*^9}, {3.848000014482175*^9, 
   3.8480000352825947`*^9}, 3.848000104885132*^9, 3.848000142743258*^9, 
   3.848000264899032*^9, {3.848000332445969*^9, 3.848000374743326*^9}, 
   3.848000942565001*^9, 3.848001576386232*^9, {3.848004582717484*^9, 
   3.848004653525391*^9}, 3.848004770961432*^9, {3.848004974587377*^9, 
   3.848005015868183*^9}, 3.848005192056518*^9, {3.848005405419668*^9, 
   3.848005434866479*^9}, 3.8480054740477247`*^9, 3.848005523152124*^9, {
   3.848005697897848*^9, 3.848005714269342*^9}, 3.84800602101973*^9, 
   3.8480062528477707`*^9, 3.848006515364553*^9, 3.848006641815493*^9, {
   3.8480067150238028`*^9, 3.848006732377863*^9}, 3.848006765265759*^9, {
   3.848006894399328*^9, 3.8480069368750763`*^9}},
 CellLabel->
  "Out[1223]=",ExpressionUUID->"42903c90-4c2d-4471-8861-973d23fc1ad4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"AlignmentPoint", "\[Rule]", "Center"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    FractionBox["1", "GoldenRatio"]}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", "None"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"Background", "\[Rule]", "None"}], ",", 
   RowBox[{"BaselinePosition", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "16"}]}], ",", 
   RowBox[{"ClippingStyle", "\[Rule]", "None"}], ",", 
   RowBox[{"ColorFunction", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}], ",", 
   RowBox[{"ColorOutput", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"ContentSelectable", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"CoordinatesToolOptions", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"DisplayFunction", "\[RuleDelayed]", "$DisplayFunction"}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"Evaluated", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"EvaluationMonitor", "\[Rule]", "None"}], ",", 
   RowBox[{"Exclusions", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"ExclusionsStyle", "\[Rule]", "None"}], ",", 
   RowBox[{"Filling", "\[Rule]", "None"}], ",", 
   RowBox[{"FillingStyle", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"FormatType", "\[RuleDelayed]", "TraditionalForm"}], ",", 
   RowBox[{"Frame", "\[Rule]", "False"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", "None"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", "None"}], ",", 
   RowBox[{"GridLinesStyle", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"ImageMargins", "\[Rule]", "0.`"}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", "All"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"ImageSizeRaw", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"LabelingSize", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
   RowBox[{"MeshFunctions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"#1", "&"}], "}"}]}], ",", 
   RowBox[{"MeshShading", "\[Rule]", "None"}], ",", 
   RowBox[{"MeshStyle", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Method", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"PerformanceGoal", "\[RuleDelayed]", "$PerformanceGoal"}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "None"}], ",", 
   RowBox[{"PlotLabels", "\[Rule]", "None"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", "None"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Full", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"PlotRangeClipping", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotRangePadding", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"PlotRegion", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"PlotTheme", "\[RuleDelayed]", "$PlotTheme"}], ",", 
   RowBox[{"PreserveImageOptions", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Prolog", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"RegionFunction", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{"True", "&"}], ")"}]}], ",", 
   RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
   RowBox[{"ScalingFunctions", "\[Rule]", "None"}], ",", 
   RowBox[{"TargetUnits", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Ticks", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"TicksStyle", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "MachinePrecision"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.847932886269068*^9, 3.847932966956439*^9}, 
   3.847933009193474*^9, 3.8479330691388206`*^9, 3.847933224762157*^9, {
   3.847934256575474*^9, 3.847934355911334*^9}, 3.847935211180915*^9, 
   3.847935532555838*^9, 3.8479356131895323`*^9, 3.84793565411129*^9, 
   3.847935729900625*^9, 3.847935782192346*^9, 3.847935840871098*^9, {
   3.847999563174082*^9, 3.847999579684876*^9}, {3.848000014482175*^9, 
   3.8480000352825947`*^9}, 3.848000104885132*^9, 3.848000142743258*^9, 
   3.848000264899032*^9, {3.848000332445969*^9, 3.848000374743326*^9}, 
   3.848000942565001*^9, 3.848001576386232*^9, {3.848004582717484*^9, 
   3.848004653525391*^9}, 3.848004770961432*^9, {3.848004974587377*^9, 
   3.848005015868183*^9}, 3.848005192056518*^9, {3.848005405419668*^9, 
   3.848005434866479*^9}, 3.8480054740477247`*^9, 3.848005523152124*^9, {
   3.848005697897848*^9, 3.848005714269342*^9}, 3.84800602101973*^9, 
   3.8480062528477707`*^9, 3.848006515364553*^9, 3.848006641815493*^9, {
   3.8480067150238028`*^9, 3.848006732377863*^9}, 3.848006765265759*^9, {
   3.848006894399328*^9, 3.84800693688183*^9}},
 CellLabel->
  "Out[1224]=",ExpressionUUID->"a59e7d42-e4ad-463e-956d-e5f6670a8531"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Alignment", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Center", ",", "Baseline"}], "}"}]}], ",", 
   RowBox[{"Background", "\[Rule]", "None"}], ",", 
   RowBox[{"BaselinePosition", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "18"}]}], ",", 
   RowBox[{"ContentSize", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"DefaultBaseStyle", "\[Rule]", "\<\"Labeled\"\>"}], ",", 
   RowBox[{"DefaultLabelStyle", "\[Rule]", "\<\"LabeledLabel\"\>"}], ",", 
   RowBox[{"Editable", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Frame", "\[Rule]", "None"}], ",", 
   RowBox[{"FrameMargins", "\[Rule]", "0"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"ImageMargins", "\[Rule]", "0"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "18"}]}], ",", 
   RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
   RowBox[{"RoundingRadius", "\[Rule]", "0"}], ",", 
   RowBox[{"Selectable", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Spacings", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"SyntaxForm", "\[Rule]", "Automatic"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.847932886269068*^9, 3.847932966956439*^9}, 
   3.847933009193474*^9, 3.8479330691388206`*^9, 3.847933224762157*^9, {
   3.847934256575474*^9, 3.847934355911334*^9}, 3.847935211180915*^9, 
   3.847935532555838*^9, 3.8479356131895323`*^9, 3.84793565411129*^9, 
   3.847935729900625*^9, 3.847935782192346*^9, 3.847935840871098*^9, {
   3.847999563174082*^9, 3.847999579684876*^9}, {3.848000014482175*^9, 
   3.8480000352825947`*^9}, 3.848000104885132*^9, 3.848000142743258*^9, 
   3.848000264899032*^9, {3.848000332445969*^9, 3.848000374743326*^9}, 
   3.848000942565001*^9, 3.848001576386232*^9, {3.848004582717484*^9, 
   3.848004653525391*^9}, 3.848004770961432*^9, {3.848004974587377*^9, 
   3.848005015868183*^9}, 3.848005192056518*^9, {3.848005405419668*^9, 
   3.848005434866479*^9}, 3.8480054740477247`*^9, 3.848005523152124*^9, {
   3.848005697897848*^9, 3.848005714269342*^9}, 3.84800602101973*^9, 
   3.8480062528477707`*^9, 3.848006515364553*^9, 3.848006641815493*^9, {
   3.8480067150238028`*^9, 3.848006732377863*^9}, 3.848006765265759*^9, {
   3.848006894399328*^9, 3.8480069368881197`*^9}},
 CellLabel->
  "Out[1225]=",ExpressionUUID->"522bb45e-c133-4f24-a377-d5f2c95830cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Alignment", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Center", ",", "Baseline"}], "}"}]}], ",", 
   RowBox[{"Background", "\[Rule]", "None"}], ",", 
   RowBox[{"BaselinePosition", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "18"}]}], ",", 
   RowBox[{"ContentSize", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"DefaultBaseStyle", "\[Rule]", "\<\"Labeled\"\>"}], ",", 
   RowBox[{"DefaultLabelStyle", "\[Rule]", "\<\"LabeledLabel\"\>"}], ",", 
   RowBox[{"Editable", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Frame", "\[Rule]", "None"}], ",", 
   RowBox[{"FrameMargins", "\[Rule]", "0"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"ImageMargins", "\[Rule]", "0"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"FontSize", "\[Rule]", "18"}]}], ",", 
   RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
   RowBox[{"RoundingRadius", "\[Rule]", "0"}], ",", 
   RowBox[{"Selectable", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Spacings", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"SyntaxForm", "\[Rule]", "Automatic"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.847932886269068*^9, 3.847932966956439*^9}, 
   3.847933009193474*^9, 3.8479330691388206`*^9, 3.847933224762157*^9, {
   3.847934256575474*^9, 3.847934355911334*^9}, 3.847935211180915*^9, 
   3.847935532555838*^9, 3.8479356131895323`*^9, 3.84793565411129*^9, 
   3.847935729900625*^9, 3.847935782192346*^9, 3.847935840871098*^9, {
   3.847999563174082*^9, 3.847999579684876*^9}, {3.848000014482175*^9, 
   3.8480000352825947`*^9}, 3.848000104885132*^9, 3.848000142743258*^9, 
   3.848000264899032*^9, {3.848000332445969*^9, 3.848000374743326*^9}, 
   3.848000942565001*^9, 3.848001576386232*^9, {3.848004582717484*^9, 
   3.848004653525391*^9}, 3.848004770961432*^9, {3.848004974587377*^9, 
   3.848005015868183*^9}, 3.848005192056518*^9, {3.848005405419668*^9, 
   3.848005434866479*^9}, 3.8480054740477247`*^9, 3.848005523152124*^9, {
   3.848005697897848*^9, 3.848005714269342*^9}, 3.84800602101973*^9, 
   3.8480062528477707`*^9, 3.848006515364553*^9, 3.848006641815493*^9, {
   3.8480067150238028`*^9, 3.848006732377863*^9}, 3.848006765265759*^9, {
   3.848006894399328*^9, 3.848006936893907*^9}},
 CellLabel->
  "Out[1226]=",ExpressionUUID->"45479002-13b4-4a44-8908-2103d689f07c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVzX881Accx3GFEtceYaxz3H3d11KipU1LP3w+nYohI5SRlQun6EQsQypF
rOTE5EcektJUtCT6KaQ6v04SmrNlriN332+R3XJSdvvj/Xg9nn+9LflRW0Jn
a2lpbdbs/xYn8+fYh5xwcjVWJ7/oTnBq7iY8thG7oSyy74CyyB9mHtcfJYif
QXllee/VonAobsjk6BIZkOu8iSUsiofIdXF733MKwLvZwKKrMB26P4TnjnEq
4Og37Zkn8/NhrnTImubcBlHmQaIg6zcobS2JVnJawE/27Wm3yFtQdS1DGrms
H56KWP6SPjEIoKuAipFBe1bEVEpXFwjlS2Q1VaNQQWVGTKT3gr7lMeuXq8Yg
pPUBUzzdD6cWtNmU7pwArrevbv+pv4Av9X2g3f4vPB1rWFv7ZhCiHx3jR1lP
QWcUo8/Cawiu72P4LPzuI/ztn22AETIoTYxQLN+mhYoVw0lGsa8gpWTa+x9q
Fop7+gvd3eSg1T2I9xK0MVHplpY8exgWxYbF+9roYtLrjyWc6mF4pTqz1eD+
HCTqAll9vBFwk+85eDpaD0Nm9kQwJSPg+Uq0lM3WR5PnKwXXXV6D4iH/sLjS
AA+YpR3MrnwNywx7LZx3zEce5+w8nuEo6IMqeGDiMxRXCtKOho6CCx3wnuu3
ADsnJ1cdujUKL5pCZgXYGqLpeqr23GwF3Exv/pFQGeJGu51uejwFhOnGDUok
Rrhh7tU8pyMK2BWTeJNRaIz6ytV95XUK+EqwVOIR/Dm2tEj1yFEFdBrZGsQ5
mqCnTjaqzJRwtyqlyFbbFD2rdRzsNykhcZaNV/ufpmigeLhdGq0E/YEEV2HN
Fxh2+vKqzgIlyMstc0uSFuKQ++jTuntKyF3M1Lntx0Sz1rFz6waVICoMexJM
mKEH+UdD2IwSAnKDJIwRM4weZk2tMadgcsNFdUk9CxtfnDzZ5EiBTM6Lbzpu
jlscuptafCg4v86e1RFsgeJ8PWaikILK1DhDgR0bk/e1vTNJo+C43y53bRUb
zwmXCUzOUuAwUFpxvIODuY3i943VFOQvKarscCfQaGdkxtBjCg41ZOa73yYw
/kTQhnIpBZtZfhdbrSzxck+O3vy3FKwXPgk0zLDE+4Yuib5aNJSY863aVZZo
Zu4TvMaIBquHl/I8A7kY3ndj10ouDSK7Jptn9VxkZNk6rLWnIWxCp6vFhkQj
7k+/SJEG/vV3REYWic+DLpX1etIQmeIz7ZZN4uKeu53G39MQ51PTx8ghMTNQ
d9xL43RV3ClRHoneb3nGbRpXOao/nCkmsV1Y11vvRYO6caa3/AqJ8w5MB17Y
ovl/xshsfkJi9Zv4/YKtNBSW7Q1PayGRxTvrXqZxWazE2bWNRJMzm5kvNa41
FU21SUgcswr9des2GgYCjMO7e0gUX7uxYKM/DdYypvOQjMRP+21MiQAaltck
sC/ISRTpxLgGarw6VaoOHSEx70LMvjyNPayLfx9VkNh2s6KUEUhDTATBHh8n
8c4Ox4xJjZPWHlFXT5CYVZOz++vtNKTOH3oeqyLRw+UeCDXOv1Z2YnKSRL3K
lA6ZxucP6wjuTJFY2/BlKjuIhiveobykaRLlOaUrftC4hvvYwukTiXMeTfbk
aFw/sUg9M0Mid9wuSqLxfzb/Tv0=
       "]]},
     Annotation[#, "Charting`Private`Tag$1604056#1"]& ], 
    TagBox[
     {RGBColor[1, 0.5, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVzWs0lAkcx3ESxVB0kXKZGU+nqaGwh1Op/P9LZxNyMppqp6MycpfbMQiV
rFy2zc6WCrOy41JbToOSyxZaRGim5JIQ1hjMPNpCU0bKzr74ne/5vPrRuREs
/yUaGhoH1Pu/+ee4OnanLjmxbvK00wSRTs1dNI8jtGDwoPu/nYzzhMWW+p9o
tDOgJf1qXRh3HPKfXKZq0zJhIHZ6KiIuHML28E5/pubCiX6KjWncOej6EpT9
gXoHDCfbTy+JzYJlA6OMd9RaOObi+bIu6iYI2wuiSGobmBjzN704KQJRWeZA
2LZ+uM10sJZxGiAQOnOnoqXAJgoS5R9bIFy2RVopkkPIzaGG7Q1i0KOnMoZ3
fIBIe2dGhvcryDLsYApPzsJWg7UzrIM9wB041KD1/BP0SZsc/t3fB1FPU7kR
jHnIulDFfj/TDxWR+t4m+78CQzxgm+LwFoSJoQrbIxo4l9piFRoxDCkFC14f
pzSxPlenYuHPEdDoGsHHCVqYkJopi0/+BzbFBMQfYmrjCXf735ezR2FMeeMw
pU4HF9YcNUzUlYKbLOTslajlyExU1IoeScFzjG9lYaGHJjlU12nOGCiauMnP
7lFwt2TXm2+jY7DNqNfc5YQBjtxI2x4WIgM9UPoOzq7A5OBrrcIhGex7x/ls
yTbENMr9tULWOPQ1ntLkWBvh7h+oD9IejcPDjObjNKUR5jmuS9lmPAEB2rwR
iWQVxpuWFgZGTYBfdOJD/bzVGDv0RZX9ZAJsAq0kHr5r8E2NUYm57iS8WGVN
4e1ci4KQvkYhaxIeiVIE1lrGqNMr9O+8MgmJmsyDz98aY9sfPSUa3ZOgN5jg
Gl65Dl+u+iX240o5yG7RswuSTDA8mmZ/da8csjevX1rLXo8/81klRxLkwM8L
aPWlbcDz+tUzZXfkwMn2kehPbMBO11C/4h45zO0tURXUm+JQ8fb2jiUKkMqc
4xvTzdBxr1hVzVRA4R47U7GvOWaMNz5+6q2Aexd5RoFbLXCs0PykVbwC0tl+
7lpKC6zvHndi5inAYVB4J11MRSUjUtO1TgE5WwT3xO40tOdHWaYOKuD8k8s5
7rU0vJVqvkK8oIADpuyS9o107P0uKEzblITvw1uPGWXScb46WDTvQEKBGXfj
cyUdcz10c2e9SNjYdPu65zFLdAxwM1OGkMDf2sh8VW+JQop91bkUEgJml3a2
MQks/nFzqYaABG7FDC3zVwKpfmXLPpWTEJbiveD2G4Ezmoe3HK4ggedd+Vr/
KoF3c5Mcq9TOUPKy+NcJ9AnjWMXeJ0G0U/XlRj6BBj7ifcoHJKj+Xuy9VUpg
a49dxIcq9f8r/cvNrQQyy2uy+x+TkFd0OiitjcCVwz6iHXUkFMVIXFw7CCRt
dGquq11lzJ/vkBAoco4UsOpJGOSsDurqIVBis6GorYEEhnS9y6iUwBol1lY2
kmBbmWBRLCMw8/WnbqMmEhwvDqj8JwhMing/Eq62ByO/XK4g0PZMTdvmZhKi
Q2kW09MENpSvGxY8JSFp9wXV/VkCd+h6nZ1T+6LBaHeMksAI/ykKu4WEnLKi
S3NzBL6pPjpv0EpCYfLSwL/mCaRH23FC1C718ndOWiAwpCbxbovalZYt5k7f
CLwWvIu0fEZC/ewm1eIigW5+MWbn1f4PmVtVyg==
       "]]},
     Annotation[#, "Charting`Private`Tag$1604056#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVzXs0lAkYBvAZ184Ylljl/o3PYUMX7epUm9437WlTWDaXkoqR2yrSmk3R
zVZSlK1hqLUTUjnl2mhLm+SSNEwi1TZExtw+Ol2YGKZmZ/94znN+fzznYbFT
fo7Vo9FoAbr83yWH2EZeO0+vTj0yFXlWlrS6rY/wDycSAXfIqHGeH2gfNv1O
EPuhwCSXV8/bAiXNeU6GRA7QaxYX5fISYZcPZ/eUUzHoByT7hvH2Q99sAve9
UyX81LPkUVVhDhiLR9zeOt2BwCjxSxduMZQ+5qeOOXVCcLfZ99anKqG6Jke8
a9ErGKssaf4qpRHi4Wnx+F4JfAjusZpJboVk6QKJoFoJl077+TkHdQKDdcxt
aPl7uLXYdE1Y7BM4Yy50L42agGlN4u3N0b3AFofc1+/6BJZvzAyZdv2Q2n6M
neI2A229Hu+0vBdQt4e5ab7fZ6im1Q7V3/8XSjOSqCXhNMwM404sU4ohi68J
nhynY0XrNnvzh4NA6xvGfw7oIzmc0rv/tyFwTYtLD3E3xLqj59RF54dhVMUL
M7lnhNS8lEuCgDewQfrLwXOpc3A7+/q0wHgEAkfzPRwdGegf5VgsrBkBqpV9
5FGVCQ5pvhptRwkssnjusHaHKRrYaprCeiXAAFX0wIQZKlYdWrYqaBR+fBsx
5RxqjkuN8452iUbhZctOeoSnBXL/pNfr+Uqh4WTbdkJlget+TRS6XpFCnCFn
WCSai143C1tTTWQQszejgXnBEuPdtHc7YmSwON5D5B9thUaXc+YwGmTwZK6n
CWfF19gTxaPfNpbD3eqsi5761mgaqJYtCJJDBt09qGvQGjfPZ5jNFMuBMXBg
fbJgHnLnHPaxfC0H6RUWl585H5/4al/RbRXA/cbG4E6oDQpZ6WviwhWQfyGu
I5qwxQKSdaogTwER3G0iptwWI9NaaF/uK2D6hwo1v8kO+4Xpe4YnFCCR+qa3
ZNsjg5V0qJ+lhDIfL7vuaAd8HvmA4xmshKrjHIv4hY5oPjlX7J2hhOzQmI36
KkectfprT3aZErwHSiuzu51QFlA4tVSohKIFF6u6NxIY68TPTXqnhMPNeUUb
7xC4o6Y/UG5FQYBdaMVjFxYqGiPajZdTsCa5Y6tFDgsNuiyfxYZTwLdnu3Sp
WDj+upeY2UeBS+vVwsCtzpgVWfGUKKAgf2GLe2+TM5YPLrPh1VIQN2HwtNOd
xBIyy9i7mwJ23Uci5yyJW157Tg7KKNiVtUmz4Q8SmdTZkEA5BZxNghfM8yTa
e+mVNel8UsU5k19IIt3DzYCvoKB6hXqWV0Ki1RmVdDtFgfqB9vmV6yRWuDaQ
4re6/15mXlsHidcSZq62T1JwoXx3wolOEkW1K29+q6KgPE20dr2QRM1Chxul
Ot+yzp8RikhsbnsVd/ATBQMRlgl9/ST60G/RvpumwE1is3ZEQmLCx2edJbMU
LBEccLws1e3XBdcxNBSsPC5Wx8pJFBB/n9ins79bSa2SItHXKHg26DMFe5MI
xw8fSFx/bzlTX0tB5qqj6voJEmsTMmNSdD5uOvIsTUWiWWPXNbHORTXlp6en
SWxsu/z5Jm0Myo4YxDfOkHje29uUoI/B9eBY30wNiWl3JYxcnQXODx1WfyGx
pVrwaUrnpglXtVZLYkjcjZ4YvTH4D+KzVPM=
       "]]},
     Annotation[#, "Charting`Private`Tag$1604056#3"]& ]}, {}},
  AspectRatio->0.8,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->(FontSize -> 16),
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.999999795918367}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.847932886269068*^9, 3.847932966956439*^9}, 
   3.847933009193474*^9, 3.8479330691388206`*^9, 3.847933224762157*^9, {
   3.847934256575474*^9, 3.847934355911334*^9}, 3.847935211180915*^9, 
   3.847935532555838*^9, 3.8479356131895323`*^9, 3.84793565411129*^9, 
   3.847935729900625*^9, 3.847935782192346*^9, 3.847935840871098*^9, {
   3.847999563174082*^9, 3.847999579684876*^9}, {3.848000014482175*^9, 
   3.8480000352825947`*^9}, 3.848000104885132*^9, 3.848000142743258*^9, 
   3.848000264899032*^9, {3.848000332445969*^9, 3.848000374743326*^9}, 
   3.848000942565001*^9, 3.848001576386232*^9, {3.848004582717484*^9, 
   3.848004653525391*^9}, 3.848004770961432*^9, {3.848004974587377*^9, 
   3.848005015868183*^9}, 3.848005192056518*^9, {3.848005405419668*^9, 
   3.848005434866479*^9}, 3.8480054740477247`*^9, 3.848005523152124*^9, {
   3.848005697897848*^9, 3.848005714269342*^9}, 3.84800602101973*^9, 
   3.8480062528477707`*^9, 3.848006515364553*^9, 3.848006641815493*^9, {
   3.8480067150238028`*^9, 3.848006732377863*^9}, 3.848006765265759*^9, {
   3.848006894399328*^9, 3.848006937760964*^9}},
 CellLabel->
  "Out[1227]=",ExpressionUUID->"0c99addb-dcfc-4137-9597-4ade4521550d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwtlHk01P0fxS0plBZMY0tE8tizD77z/kQphdSPPLQoe9myJNmT0mPLFprk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       "]]},
     Annotation[#, "Charting`Private`Tag$1610503#1"]& ], 
    TagBox[
     {RGBColor[1, 0.5, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1Gk81Hsbx3FZanBIyr6VBmUnGdt/rl92Kmc6J6G77INiRJxIZImUohAh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       "]]},
     Annotation[#, "Charting`Private`Tag$1610503#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwtlHk01P0fxS3JUEmWh4hS8pTdyBbfeX8ypejhmZJCoUSpkKXNXoiyZXkS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       "]]},
     Annotation[#, "Charting`Private`Tag$1610503#3"]& ]}, {}},
  AspectRatio->0.8,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->(FontSize -> 16),
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 29.999999387755103`}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.847932886269068*^9, 3.847932966956439*^9}, 
   3.847933009193474*^9, 3.8479330691388206`*^9, 3.847933224762157*^9, {
   3.847934256575474*^9, 3.847934355911334*^9}, 3.847935211180915*^9, 
   3.847935532555838*^9, 3.8479356131895323`*^9, 3.84793565411129*^9, 
   3.847935729900625*^9, 3.847935782192346*^9, 3.847935840871098*^9, {
   3.847999563174082*^9, 3.847999579684876*^9}, {3.848000014482175*^9, 
   3.8480000352825947`*^9}, 3.848000104885132*^9, 3.848000142743258*^9, 
   3.848000264899032*^9, {3.848000332445969*^9, 3.848000374743326*^9}, 
   3.848000942565001*^9, 3.848001576386232*^9, {3.848004582717484*^9, 
   3.848004653525391*^9}, 3.848004770961432*^9, {3.848004974587377*^9, 
   3.848005015868183*^9}, 3.848005192056518*^9, {3.848005405419668*^9, 
   3.848005434866479*^9}, 3.8480054740477247`*^9, 3.848005523152124*^9, {
   3.848005697897848*^9, 3.848005714269342*^9}, 3.84800602101973*^9, 
   3.8480062528477707`*^9, 3.848006515364553*^9, 3.848006641815493*^9, {
   3.8480067150238028`*^9, 3.848006732377863*^9}, 3.848006765265759*^9, {
   3.848006894399328*^9, 3.8480069394354258`*^9}},
 CellLabel->
  "Out[1228]=",ExpressionUUID->"cf33077a-6ec0-41dd-9666-090b72ab3263"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1Hk4FHoXB/CxJKGy3ITQMJWtwk2FK99fqZTkupVoj4QoSZFEKnsRSRI3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       "]]},
     Annotation[#, "Charting`Private`Tag$1623428#1"]& ], 
    TagBox[
     {RGBColor[1, 0.5, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0nk81PseBnDGchypY0uWMYZfJ6Vou2XN54s6ZWmz1eEcy8hYI06yhCuy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       "]]},
     Annotation[#, "Charting`Private`Tag$1623428#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVzns0lAkYBnB2mBxUqCbCXHyWki46OWUP3jf2lFtWIUU307jlPpmTsGmt
S2pdtp2MtJpV0kVGtVNn0VqJWhljY4uiwxoTZr5vt9IsU8p++8dznvP763l4
/NSdMZ8ZGBhsp/N/Vx/nM90Ep73vbzjgWfYq27ujnxsUwU2A8yZnBRrJHph/
2Potl3sMxmbPHL8qSYDqthKOMbcYJH373AWSY5DkJUqe4ZyDwAHivryiGPo/
xItfc65Be+iWsJXic7BgaMyZ4jSBUKHXLT91DWoeS9O1nC5InXEZSOE3gayx
eChp7Qtg+AbffdHZBXHw5BwpVEFuiuR0YlofpKhXqeSyKQjuy3u5d8sAmPLy
nUc2vwYrWeEiw44hKLXodqk5OA2jxccbDKJGgD8U9htD8S8M/jRg4RP2F6R3
5vNTnd8Dp7bTw/XnMbiVZh5q7f8RhHJWoGG3CmqyEzXrIwxwBZEf0tw7DnnS
uR3vSEP0m2iH6Ro1GPSP4r0sBv7dljXitesVOGXEZoa5GOM7adpYu+EEjOsk
u8x+ZaJnRuDZvtIJCFAf/vpMugn+Ef88ZDdrEoLHy1ez2aZ48OljZt53k6B5
wD/xe4MZFl7YWif4ZxLWWj6z9z2wEJ12JxgvDpkCU9BFD08vwloqN6exZgq2
UZEzDuEWuH/JDcLo7RQMtgsMI10t0cl98YsmDw3cOdmxn6uzRGWAuMX4qAZi
jUWjSqUVBihPRNvINXBImH3HvGoJhs3lxtROamBd3GplUPRSvG3vtinBWgu9
Vq5mIo9lGOTeZ5Ljp4UWWd55VwYL6+r9bq4TaiHb0CVE8ZKFq6+EDPr/qAXT
4Sy/FPlyfLnX65CiXQvqOp5YmmON7K6426njWhCvtDFqCrfB5GpkXGWSUF4V
+yiauwIHS53zrzuSECnepzSfWIEmJ+/xk5GE2S8v66WttmiQ6ePzfC8JKrVP
ZnuRHX4S6jvUIhIuernZ9kTbY6umt0hcRkJDgcgybg0bTx2+c8S/joSi8EOB
DB0bGeP2p9JbSHAfrrlW1MPB8kLBR+8nJFSuOt/QE8jFM+5UQeU4CbltJZWB
TVwUO13QlsySsN02/PJjRx6+i67UbTCjYEvKoyjLYh66On+7rMeWAqkd31Gh
42FakrBq3pUCxwdXKoKjHPCG18bR3Z4UlK9pd+lrdcAI4DIeBlAQO230pMuF
wF8KG1Wdeyjg33rLLS4jcN+Cxga3OAqS8kLnAr4nMEGaEJNEWxQqHzD/gcDg
5ntWV2if1IlKyysIlKZsCraLp0Dmof8gqSaQDOv2YyZQoL8//6yunkC2tTJ4
8DC932de0vGIwKUs1q2MFAqqLiXHF3YReMyfzZPRvpSh9PXrJrBFtbRogvZd
Vvn7biWBO7sHNkamUjAcuSS+/ymBdtc/Loc0CpxVNr5jKvqPwmKeKaRgvTyL
XasmUCDY3Au0vygY0sdMEAi6o2czaQc5V9+c0hBYsdXfSENbmMhlv3lDIC8q
J1FxhIIcz2/0t6cJdDtSTxplUFCwcOzPDB2BzTNMgRftysZLp2dnCdyWut1d
RvviCaO45vcEtmV4lb2iXb8jxidnjsBCM8EIW0SB3OGhvfcnAm80P/g8gnbr
tJN+fp7Ar0wO8Mto/we9n0k3
       "]]},
     Annotation[#, "Charting`Private`Tag$1623428#3"]& ]}, {}},
  AspectRatio->0.8,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->(FontSize -> 16),
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.999999795918367}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.847932886269068*^9, 3.847932966956439*^9}, 
   3.847933009193474*^9, 3.8479330691388206`*^9, 3.847933224762157*^9, {
   3.847934256575474*^9, 3.847934355911334*^9}, 3.847935211180915*^9, 
   3.847935532555838*^9, 3.8479356131895323`*^9, 3.84793565411129*^9, 
   3.847935729900625*^9, 3.847935782192346*^9, 3.847935840871098*^9, {
   3.847999563174082*^9, 3.847999579684876*^9}, {3.848000014482175*^9, 
   3.8480000352825947`*^9}, 3.848000104885132*^9, 3.848000142743258*^9, 
   3.848000264899032*^9, {3.848000332445969*^9, 3.848000374743326*^9}, 
   3.848000942565001*^9, 3.848001576386232*^9, {3.848004582717484*^9, 
   3.848004653525391*^9}, 3.848004770961432*^9, {3.848004974587377*^9, 
   3.848005015868183*^9}, 3.848005192056518*^9, {3.848005405419668*^9, 
   3.848005434866479*^9}, 3.8480054740477247`*^9, 3.848005523152124*^9, {
   3.848005697897848*^9, 3.848005714269342*^9}, 3.84800602101973*^9, 
   3.8480062528477707`*^9, 3.848006515364553*^9, 3.848006641815493*^9, {
   3.8480067150238028`*^9, 3.848006732377863*^9}, 3.848006765265759*^9, {
   3.848006894399328*^9, 3.848006940768236*^9}},
 CellLabel->
  "Out[1229]=",ExpressionUUID->"eb289d33-ff74-4494-9230-d17e3742a0c7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1Qk4VVkcAPBn92whuzdGlnhGljJGwvlHSnayPIqy5Fkru/TsVCLCZCnr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       "]]},
     Annotation[#, "Charting`Private`Tag$1633197#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 1.},
  BaseStyle->(FontSize -> 16),
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 100}, {1., 1.0945122517771928`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.847932886269068*^9, 3.847932966956439*^9}, 
   3.847933009193474*^9, 3.8479330691388206`*^9, 3.847933224762157*^9, {
   3.847934256575474*^9, 3.847934355911334*^9}, 3.847935211180915*^9, 
   3.847935532555838*^9, 3.8479356131895323`*^9, 3.84793565411129*^9, 
   3.847935729900625*^9, 3.847935782192346*^9, 3.847935840871098*^9, {
   3.847999563174082*^9, 3.847999579684876*^9}, {3.848000014482175*^9, 
   3.8480000352825947`*^9}, 3.848000104885132*^9, 3.848000142743258*^9, 
   3.848000264899032*^9, {3.848000332445969*^9, 3.848000374743326*^9}, 
   3.848000942565001*^9, 3.848001576386232*^9, {3.848004582717484*^9, 
   3.848004653525391*^9}, 3.848004770961432*^9, {3.848004974587377*^9, 
   3.848005015868183*^9}, 3.848005192056518*^9, {3.848005405419668*^9, 
   3.848005434866479*^9}, 3.8480054740477247`*^9, 3.848005523152124*^9, {
   3.848005697897848*^9, 3.848005714269342*^9}, 3.84800602101973*^9, 
   3.8480062528477707`*^9, 3.848006515364553*^9, 3.848006641815493*^9, {
   3.8480067150238028`*^9, 3.848006732377863*^9}, 3.848006765265759*^9, {
   3.848006894399328*^9, 3.8480069407967854`*^9}},
 CellLabel->
  "Out[1230]=",ExpressionUUID->"4ebe5bfa-8cdc-4094-b7f1-ee162b975b4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"qRes2", "=", 
  RowBox[{"Labeled", "[", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{"myPlot", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Lighter", "[", 
            RowBox[{"Lighter", "[", 
             RowBox[{"Lighter", "[", "Gray", "]"}], "]"}], "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0.5", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1.0", ",", "1."}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Lighter", "[", "Gray", "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0.0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.5", ",", "1."}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Purple", ",", 
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"Gamt", ",", "0.5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.125", ",", "0.015"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Pink", ",", 
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"GamW", ",", "0.5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.125", ",", "0.015"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"GamZ", ",", "0.5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.125", ",", "0.015"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Pink", ",", 
           RowBox[{"Text", "[", 
            RowBox[{"W", ",", 
             RowBox[{"{", 
              RowBox[{"3.5", ",", "0.69"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Text", "[", 
            RowBox[{"Z", ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "0.585"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Purple", ",", 
           RowBox[{"Text", "[", 
            RowBox[{"t", ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "0.785"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Gray", ",", 
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\< \[FilledCircle] \[LeftAngleBracket]Q\[RightAngleBracket] = \
\[CapitalGamma]\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"9.", ",", "0.5"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Gray", ",", "Dotted", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0.", ",", "0.5"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.97", ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(Q\), \(\\\ \)]\)= \
\!\(\*FractionBox[\(\(|\)\(\*SuperscriptBox[\(m\), \(2\)] - \
\*SubsuperscriptBox[\(m\), \(0\), \(2\)]\)\(|\)\), SubscriptBox[\(m\), \
\(0\)]]\)\>\"", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"15", "/", "2.5"}], ",", "0.2"}], "}"}]}], "]"}]}], 
          "}"}]}], "}"}], "]"}], ",", "myPlot"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<  Q/GeV\>\"", ",", 
      "\"\<   \!\(\*SubscriptBox[\(\[CapitalDelta]\), \(R\)]\)(Q)\>\""}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "True"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<qRes2.pdf\>\"", ",", "qRes2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.847933170813483*^9, 3.8479332408952923`*^9}, {
   3.847933276546072*^9, 3.847933462132175*^9}, {3.8479342002422123`*^9, 
   3.84793420503261*^9}, {3.847934373781118*^9, 3.847934388124909*^9}, {
   3.84793518124955*^9, 3.847935189400638*^9}, {3.847935232205455*^9, 
   3.8479353273877373`*^9}, 3.847935916401713*^9, {3.847935951492331*^9, 
   3.847936088523703*^9}, {3.847936134912716*^9, 3.8479362193897038`*^9}, {
   3.847945408347488*^9, 3.8479454855887136`*^9}, {3.847998314010998*^9, 
   3.84799832577781*^9}, {3.84799916703996*^9, 3.847999184846115*^9}, {
   3.848000451010689*^9, 3.8480005782123423`*^9}, {3.848000652497127*^9, 
   3.8480007536633*^9}, {3.84800086807368*^9, 3.848000882206607*^9}, {
   3.8480016775341167`*^9, 3.848001679030224*^9}, {3.848002356616835*^9, 
   3.8480024144392138`*^9}, {3.848002446368815*^9, 3.848002509246827*^9}, {
   3.848002556992263*^9, 3.8480026791425343`*^9}, {3.848002798184568*^9, 
   3.8480028295682497`*^9}, {3.848003507192194*^9, 3.848003507358219*^9}, {
   3.848004122152554*^9, 3.848004139184722*^9}, {3.848004568472975*^9, 
   3.8480045690042257`*^9}, {3.848004643747284*^9, 3.848004644953636*^9}, {
   3.848005135529948*^9, 3.848005146152039*^9}, {3.848005684433921*^9, 
   3.848005691639846*^9}, {3.8480058103761587`*^9, 3.848005829477806*^9}, {
   3.848005915800558*^9, 3.8480059367127647`*^9}, {3.848006549431849*^9, 
   3.848006573508863*^9}, {3.848006978733898*^9, 3.848006994741641*^9}},
 CellLabel->
  "In[1237]:=",ExpressionUUID->"6f255138-3e25-4149-9889-6c94762b1d14"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0.5, 0, 0.5]], 
          LineBox[CompressedData["
1:eJwVzX881Accx3GFEtceYaxz3H3d11KipU1LP3w+nYohI5SRlQun6EQsQypF
rOTE5EcektJUtCT6KaQ6v04SmrNlriN332+R3XJSdvvj/Xg9nn+9LflRW0Jn
a2lpbdbs/xYn8+fYh5xwcjVWJ7/oTnBq7iY8thG7oSyy74CyyB9mHtcfJYif
QXllee/VonAobsjk6BIZkOu8iSUsiofIdXF733MKwLvZwKKrMB26P4TnjnEq
4Og37Zkn8/NhrnTImubcBlHmQaIg6zcobS2JVnJawE/27Wm3yFtQdS1DGrms
H56KWP6SPjEIoKuAipFBe1bEVEpXFwjlS2Q1VaNQQWVGTKT3gr7lMeuXq8Yg
pPUBUzzdD6cWtNmU7pwArrevbv+pv4Av9X2g3f4vPB1rWFv7ZhCiHx3jR1lP
QWcUo8/Cawiu72P4LPzuI/ztn22AETIoTYxQLN+mhYoVw0lGsa8gpWTa+x9q
Fop7+gvd3eSg1T2I9xK0MVHplpY8exgWxYbF+9roYtLrjyWc6mF4pTqz1eD+
HCTqAll9vBFwk+85eDpaD0Nm9kQwJSPg+Uq0lM3WR5PnKwXXXV6D4iH/sLjS
AA+YpR3MrnwNywx7LZx3zEce5+w8nuEo6IMqeGDiMxRXCtKOho6CCx3wnuu3
ADsnJ1cdujUKL5pCZgXYGqLpeqr23GwF3Exv/pFQGeJGu51uejwFhOnGDUok
Rrhh7tU8pyMK2BWTeJNRaIz6ytV95XUK+EqwVOIR/Dm2tEj1yFEFdBrZGsQ5
mqCnTjaqzJRwtyqlyFbbFD2rdRzsNykhcZaNV/ufpmigeLhdGq0E/YEEV2HN
Fxh2+vKqzgIlyMstc0uSFuKQ++jTuntKyF3M1Lntx0Sz1rFz6waVICoMexJM
mKEH+UdD2IwSAnKDJIwRM4weZk2tMadgcsNFdUk9CxtfnDzZ5EiBTM6Lbzpu
jlscuptafCg4v86e1RFsgeJ8PWaikILK1DhDgR0bk/e1vTNJo+C43y53bRUb
zwmXCUzOUuAwUFpxvIODuY3i943VFOQvKarscCfQaGdkxtBjCg41ZOa73yYw
/kTQhnIpBZtZfhdbrSzxck+O3vy3FKwXPgk0zLDE+4Yuib5aNJSY863aVZZo
Zu4TvMaIBquHl/I8A7kY3ndj10ouDSK7Jptn9VxkZNk6rLWnIWxCp6vFhkQj
7k+/SJEG/vV3REYWic+DLpX1etIQmeIz7ZZN4uKeu53G39MQ51PTx8ghMTNQ
d9xL43RV3ClRHoneb3nGbRpXOao/nCkmsV1Y11vvRYO6caa3/AqJ8w5MB17Y
ovl/xshsfkJi9Zv4/YKtNBSW7Q1PayGRxTvrXqZxWazE2bWNRJMzm5kvNa41
FU21SUgcswr9des2GgYCjMO7e0gUX7uxYKM/DdYypvOQjMRP+21MiQAaltck
sC/ISRTpxLgGarw6VaoOHSEx70LMvjyNPayLfx9VkNh2s6KUEUhDTATBHh8n
8c4Ox4xJjZPWHlFXT5CYVZOz++vtNKTOH3oeqyLRw+UeCDXOv1Z2YnKSRL3K
lA6ZxucP6wjuTJFY2/BlKjuIhiveobykaRLlOaUrftC4hvvYwukTiXMeTfbk
aFw/sUg9M0Mid9wuSqLxfzb/Tv0=
           "]]}, 
         Annotation[#, "Charting`Private`Tag$1604056#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0.5]], 
          LineBox[CompressedData["
1:eJwVzWs0lAkcx3ESxVB0kXKZGU+nqaGwh1Op/P9LZxNyMppqp6MycpfbMQiV
rFy2zc6WCrOy41JbToOSyxZaRGim5JIQ1hjMPNpCU0bKzr74ne/5vPrRuREs
/yUaGhoH1Pu/+ee4OnanLjmxbvK00wSRTs1dNI8jtGDwoPu/nYzzhMWW+p9o
tDOgJf1qXRh3HPKfXKZq0zJhIHZ6KiIuHML28E5/pubCiX6KjWncOej6EpT9
gXoHDCfbTy+JzYJlA6OMd9RaOObi+bIu6iYI2wuiSGobmBjzN704KQJRWeZA
2LZ+uM10sJZxGiAQOnOnoqXAJgoS5R9bIFy2RVopkkPIzaGG7Q1i0KOnMoZ3
fIBIe2dGhvcryDLsYApPzsJWg7UzrIM9wB041KD1/BP0SZsc/t3fB1FPU7kR
jHnIulDFfj/TDxWR+t4m+78CQzxgm+LwFoSJoQrbIxo4l9piFRoxDCkFC14f
pzSxPlenYuHPEdDoGsHHCVqYkJopi0/+BzbFBMQfYmrjCXf735ezR2FMeeMw
pU4HF9YcNUzUlYKbLOTslajlyExU1IoeScFzjG9lYaGHJjlU12nOGCiauMnP
7lFwt2TXm2+jY7DNqNfc5YQBjtxI2x4WIgM9UPoOzq7A5OBrrcIhGex7x/ls
yTbENMr9tULWOPQ1ntLkWBvh7h+oD9IejcPDjObjNKUR5jmuS9lmPAEB2rwR
iWQVxpuWFgZGTYBfdOJD/bzVGDv0RZX9ZAJsAq0kHr5r8E2NUYm57iS8WGVN
4e1ci4KQvkYhaxIeiVIE1lrGqNMr9O+8MgmJmsyDz98aY9sfPSUa3ZOgN5jg
Gl65Dl+u+iX240o5yG7RswuSTDA8mmZ/da8csjevX1rLXo8/81klRxLkwM8L
aPWlbcDz+tUzZXfkwMn2kehPbMBO11C/4h45zO0tURXUm+JQ8fb2jiUKkMqc
4xvTzdBxr1hVzVRA4R47U7GvOWaMNz5+6q2Aexd5RoFbLXCs0PykVbwC0tl+
7lpKC6zvHndi5inAYVB4J11MRSUjUtO1TgE5WwT3xO40tOdHWaYOKuD8k8s5
7rU0vJVqvkK8oIADpuyS9o107P0uKEzblITvw1uPGWXScb46WDTvQEKBGXfj
cyUdcz10c2e9SNjYdPu65zFLdAxwM1OGkMDf2sh8VW+JQop91bkUEgJml3a2
MQks/nFzqYaABG7FDC3zVwKpfmXLPpWTEJbiveD2G4Ezmoe3HK4ggedd+Vr/
KoF3c5Mcq9TOUPKy+NcJ9AnjWMXeJ0G0U/XlRj6BBj7ifcoHJKj+Xuy9VUpg
a49dxIcq9f8r/cvNrQQyy2uy+x+TkFd0OiitjcCVwz6iHXUkFMVIXFw7CCRt
dGquq11lzJ/vkBAoco4UsOpJGOSsDurqIVBis6GorYEEhnS9y6iUwBol1lY2
kmBbmWBRLCMw8/WnbqMmEhwvDqj8JwhMing/Eq62ByO/XK4g0PZMTdvmZhKi
Q2kW09MENpSvGxY8JSFp9wXV/VkCd+h6nZ1T+6LBaHeMksAI/ykKu4WEnLKi
S3NzBL6pPjpv0EpCYfLSwL/mCaRH23FC1C718ndOWiAwpCbxbovalZYt5k7f
CLwWvIu0fEZC/ewm1eIigW5+MWbn1f4PmVtVyg==
           "]]}, 
         Annotation[#, "Charting`Private`Tag$1604056#2"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          LineBox[CompressedData["
1:eJwVzXs0lAkYBvAZ184Ylljl/o3PYUMX7epUm9437WlTWDaXkoqR2yrSmk3R
zVZSlK1hqLUTUjnl2mhLm+SSNEwi1TZExtw+Ol2YGKZmZ/94znN+fzznYbFT
fo7Vo9FoAbr83yWH2EZeO0+vTj0yFXlWlrS6rY/wDycSAXfIqHGeH2gfNv1O
EPuhwCSXV8/bAiXNeU6GRA7QaxYX5fISYZcPZ/eUUzHoByT7hvH2Q99sAve9
UyX81LPkUVVhDhiLR9zeOt2BwCjxSxduMZQ+5qeOOXVCcLfZ99anKqG6Jke8
a9ErGKssaf4qpRHi4Wnx+F4JfAjusZpJboVk6QKJoFoJl077+TkHdQKDdcxt
aPl7uLXYdE1Y7BM4Yy50L42agGlN4u3N0b3AFofc1+/6BJZvzAyZdv2Q2n6M
neI2A229Hu+0vBdQt4e5ab7fZ6im1Q7V3/8XSjOSqCXhNMwM404sU4ohi68J
nhynY0XrNnvzh4NA6xvGfw7oIzmc0rv/tyFwTYtLD3E3xLqj59RF54dhVMUL
M7lnhNS8lEuCgDewQfrLwXOpc3A7+/q0wHgEAkfzPRwdGegf5VgsrBkBqpV9
5FGVCQ5pvhptRwkssnjusHaHKRrYaprCeiXAAFX0wIQZKlYdWrYqaBR+fBsx
5RxqjkuN8452iUbhZctOeoSnBXL/pNfr+Uqh4WTbdkJlget+TRS6XpFCnCFn
WCSai143C1tTTWQQszejgXnBEuPdtHc7YmSwON5D5B9thUaXc+YwGmTwZK6n
CWfF19gTxaPfNpbD3eqsi5761mgaqJYtCJJDBt09qGvQGjfPZ5jNFMuBMXBg
fbJgHnLnHPaxfC0H6RUWl585H5/4al/RbRXA/cbG4E6oDQpZ6WviwhWQfyGu
I5qwxQKSdaogTwER3G0iptwWI9NaaF/uK2D6hwo1v8kO+4Xpe4YnFCCR+qa3
ZNsjg5V0qJ+lhDIfL7vuaAd8HvmA4xmshKrjHIv4hY5oPjlX7J2hhOzQmI36
KkectfprT3aZErwHSiuzu51QFlA4tVSohKIFF6u6NxIY68TPTXqnhMPNeUUb
7xC4o6Y/UG5FQYBdaMVjFxYqGiPajZdTsCa5Y6tFDgsNuiyfxYZTwLdnu3Sp
WDj+upeY2UeBS+vVwsCtzpgVWfGUKKAgf2GLe2+TM5YPLrPh1VIQN2HwtNOd
xBIyy9i7mwJ23Uci5yyJW157Tg7KKNiVtUmz4Q8SmdTZkEA5BZxNghfM8yTa
e+mVNel8UsU5k19IIt3DzYCvoKB6hXqWV0Ki1RmVdDtFgfqB9vmV6yRWuDaQ
4re6/15mXlsHidcSZq62T1JwoXx3wolOEkW1K29+q6KgPE20dr2QRM1Chxul
Ot+yzp8RikhsbnsVd/ATBQMRlgl9/ST60G/RvpumwE1is3ZEQmLCx2edJbMU
LBEccLws1e3XBdcxNBSsPC5Wx8pJFBB/n9ins79bSa2SItHXKHg26DMFe5MI
xw8fSFx/bzlTX0tB5qqj6voJEmsTMmNSdD5uOvIsTUWiWWPXNbHORTXlp6en
SWxsu/z5Jm0Myo4YxDfOkHje29uUoI/B9eBY30wNiWl3JYxcnQXODx1WfyGx
pVrwaUrnpglXtVZLYkjcjZ4YvTH4D+KzVPM=
           "]]}, 
         Annotation[#, "Charting`Private`Tag$1604056#3"]& ]}}, {}}, {{
       RGBColor[0.8518518518518519, 0.8518518518518519, 0.8518518518518519], 
       RectangleBox[{0.5, 0}, {1., 1.}]}, {
       RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       RectangleBox[{0., 0}, {0.5, 1.}]}, {
       RGBColor[0.5, 0, 0.5], 
       DiskBox[{1.3, 0.5}, {0.125, 0.015}]}, {
       RGBColor[1, 0.5, 0.5], 
       DiskBox[{2.1, 0.5}, {0.125, 0.015}]}, {
       RGBColor[1, 0, 0], 
       DiskBox[{2.5, 0.5}, {0.125, 0.015}]}, {
       RGBColor[1, 0.5, 0.5], 
       InsetBox[
        FormBox["W", TraditionalForm], {3.5, 0.69}]}, {
       RGBColor[1, 0, 0], 
       InsetBox[
        FormBox["Z", TraditionalForm], {4, 0.585}]}, {
       RGBColor[0.5, 0, 0.5], 
       InsetBox[
        FormBox["t", TraditionalForm], {3, 0.785}]}, {
       GrayLevel[0.5], 
       InsetBox[
        FormBox[
        "\" \[FilledCircle] \[LeftAngleBracket]Q\[RightAngleBracket] = \
\[CapitalGamma]\"", TraditionalForm], {9., 0.5}]}, {
       GrayLevel[0.5], 
       Dashing[{0, Small}], 
       LineBox[{{0., 0.5}, {7.97, 0.5}}]}, {
       GrayLevel[0], 
       InsetBox[
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(\\\\ \\)]\\)= \
\\!\\(\\*FractionBox[\\(\\(|\\)\\(\\*SuperscriptBox[\\(m\\), \\(2\\)] - \
\\*SubsuperscriptBox[\\(m\\), \\(0\\), \\(2\\)]\\)\\(|\\)\\), \
SubscriptBox[\\(m\\), \\(0\\)]]\\)\"", TraditionalForm], {6., 
        0.2}]}}, {{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0.5, 0, 0.5]], 
          LineBox[CompressedData["
1:eJwVzX881Accx3GFEtceYaxz3H3d11KipU1LP3w+nYohI5SRlQun6EQsQypF
rOTE5EcektJUtCT6KaQ6v04SmrNlriN332+R3XJSdvvj/Xg9nn+9LflRW0Jn
a2lpbdbs/xYn8+fYh5xwcjVWJ7/oTnBq7iY8thG7oSyy74CyyB9mHtcfJYif
QXllee/VonAobsjk6BIZkOu8iSUsiofIdXF733MKwLvZwKKrMB26P4TnjnEq
4Og37Zkn8/NhrnTImubcBlHmQaIg6zcobS2JVnJawE/27Wm3yFtQdS1DGrms
H56KWP6SPjEIoKuAipFBe1bEVEpXFwjlS2Q1VaNQQWVGTKT3gr7lMeuXq8Yg
pPUBUzzdD6cWtNmU7pwArrevbv+pv4Av9X2g3f4vPB1rWFv7ZhCiHx3jR1lP
QWcUo8/Cawiu72P4LPzuI/ztn22AETIoTYxQLN+mhYoVw0lGsa8gpWTa+x9q
Fop7+gvd3eSg1T2I9xK0MVHplpY8exgWxYbF+9roYtLrjyWc6mF4pTqz1eD+
HCTqAll9vBFwk+85eDpaD0Nm9kQwJSPg+Uq0lM3WR5PnKwXXXV6D4iH/sLjS
AA+YpR3MrnwNywx7LZx3zEce5+w8nuEo6IMqeGDiMxRXCtKOho6CCx3wnuu3
ADsnJ1cdujUKL5pCZgXYGqLpeqr23GwF3Exv/pFQGeJGu51uejwFhOnGDUok
Rrhh7tU8pyMK2BWTeJNRaIz6ytV95XUK+EqwVOIR/Dm2tEj1yFEFdBrZGsQ5
mqCnTjaqzJRwtyqlyFbbFD2rdRzsNykhcZaNV/ufpmigeLhdGq0E/YEEV2HN
Fxh2+vKqzgIlyMstc0uSFuKQ++jTuntKyF3M1Lntx0Sz1rFz6waVICoMexJM
mKEH+UdD2IwSAnKDJIwRM4weZk2tMadgcsNFdUk9CxtfnDzZ5EiBTM6Lbzpu
jlscuptafCg4v86e1RFsgeJ8PWaikILK1DhDgR0bk/e1vTNJo+C43y53bRUb
zwmXCUzOUuAwUFpxvIODuY3i943VFOQvKarscCfQaGdkxtBjCg41ZOa73yYw
/kTQhnIpBZtZfhdbrSzxck+O3vy3FKwXPgk0zLDE+4Yuib5aNJSY863aVZZo
Zu4TvMaIBquHl/I8A7kY3ndj10ouDSK7Jptn9VxkZNk6rLWnIWxCp6vFhkQj
7k+/SJEG/vV3REYWic+DLpX1etIQmeIz7ZZN4uKeu53G39MQ51PTx8ghMTNQ
d9xL43RV3ClRHoneb3nGbRpXOao/nCkmsV1Y11vvRYO6caa3/AqJ8w5MB17Y
ovl/xshsfkJi9Zv4/YKtNBSW7Q1PayGRxTvrXqZxWazE2bWNRJMzm5kvNa41
FU21SUgcswr9des2GgYCjMO7e0gUX7uxYKM/DdYypvOQjMRP+21MiQAaltck
sC/ISRTpxLgGarw6VaoOHSEx70LMvjyNPayLfx9VkNh2s6KUEUhDTATBHh8n
8c4Ox4xJjZPWHlFXT5CYVZOz++vtNKTOH3oeqyLRw+UeCDXOv1Z2YnKSRL3K
lA6ZxucP6wjuTJFY2/BlKjuIhiveobykaRLlOaUrftC4hvvYwukTiXMeTfbk
aFw/sUg9M0Mid9wuSqLxfzb/Tv0=
           "]]}, 
         Annotation[#, "Charting`Private`Tag$1604056#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0.5]], 
          LineBox[CompressedData["
1:eJwVzWs0lAkcx3ESxVB0kXKZGU+nqaGwh1Op/P9LZxNyMppqp6MycpfbMQiV
rFy2zc6WCrOy41JbToOSyxZaRGim5JIQ1hjMPNpCU0bKzr74ne/5vPrRuREs
/yUaGhoH1Pu/+ee4OnanLjmxbvK00wSRTs1dNI8jtGDwoPu/nYzzhMWW+p9o
tDOgJf1qXRh3HPKfXKZq0zJhIHZ6KiIuHML28E5/pubCiX6KjWncOej6EpT9
gXoHDCfbTy+JzYJlA6OMd9RaOObi+bIu6iYI2wuiSGobmBjzN704KQJRWeZA
2LZ+uM10sJZxGiAQOnOnoqXAJgoS5R9bIFy2RVopkkPIzaGG7Q1i0KOnMoZ3
fIBIe2dGhvcryDLsYApPzsJWg7UzrIM9wB041KD1/BP0SZsc/t3fB1FPU7kR
jHnIulDFfj/TDxWR+t4m+78CQzxgm+LwFoSJoQrbIxo4l9piFRoxDCkFC14f
pzSxPlenYuHPEdDoGsHHCVqYkJopi0/+BzbFBMQfYmrjCXf735ezR2FMeeMw
pU4HF9YcNUzUlYKbLOTslajlyExU1IoeScFzjG9lYaGHJjlU12nOGCiauMnP
7lFwt2TXm2+jY7DNqNfc5YQBjtxI2x4WIgM9UPoOzq7A5OBrrcIhGex7x/ls
yTbENMr9tULWOPQ1ntLkWBvh7h+oD9IejcPDjObjNKUR5jmuS9lmPAEB2rwR
iWQVxpuWFgZGTYBfdOJD/bzVGDv0RZX9ZAJsAq0kHr5r8E2NUYm57iS8WGVN
4e1ci4KQvkYhaxIeiVIE1lrGqNMr9O+8MgmJmsyDz98aY9sfPSUa3ZOgN5jg
Gl65Dl+u+iX240o5yG7RswuSTDA8mmZ/da8csjevX1rLXo8/81klRxLkwM8L
aPWlbcDz+tUzZXfkwMn2kehPbMBO11C/4h45zO0tURXUm+JQ8fb2jiUKkMqc
4xvTzdBxr1hVzVRA4R47U7GvOWaMNz5+6q2Aexd5RoFbLXCs0PykVbwC0tl+
7lpKC6zvHndi5inAYVB4J11MRSUjUtO1TgE5WwT3xO40tOdHWaYOKuD8k8s5
7rU0vJVqvkK8oIADpuyS9o107P0uKEzblITvw1uPGWXScb46WDTvQEKBGXfj
cyUdcz10c2e9SNjYdPu65zFLdAxwM1OGkMDf2sh8VW+JQop91bkUEgJml3a2
MQks/nFzqYaABG7FDC3zVwKpfmXLPpWTEJbiveD2G4Ezmoe3HK4ggedd+Vr/
KoF3c5Mcq9TOUPKy+NcJ9AnjWMXeJ0G0U/XlRj6BBj7ifcoHJKj+Xuy9VUpg
a49dxIcq9f8r/cvNrQQyy2uy+x+TkFd0OiitjcCVwz6iHXUkFMVIXFw7CCRt
dGquq11lzJ/vkBAoco4UsOpJGOSsDurqIVBis6GorYEEhnS9y6iUwBol1lY2
kmBbmWBRLCMw8/WnbqMmEhwvDqj8JwhMing/Eq62ByO/XK4g0PZMTdvmZhKi
Q2kW09MENpSvGxY8JSFp9wXV/VkCd+h6nZ1T+6LBaHeMksAI/ykKu4WEnLKi
S3NzBL6pPjpv0EpCYfLSwL/mCaRH23FC1C718ndOWiAwpCbxbovalZYt5k7f
CLwWvIu0fEZC/ewm1eIigW5+MWbn1f4PmVtVyg==
           "]]}, 
         Annotation[#, "Charting`Private`Tag$1604056#2"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          LineBox[CompressedData["
1:eJwVzXs0lAkYBvAZ184Ylljl/o3PYUMX7epUm9437WlTWDaXkoqR2yrSmk3R
zVZSlK1hqLUTUjnl2mhLm+SSNEwi1TZExtw+Ol2YGKZmZ/94znN+fzznYbFT
fo7Vo9FoAbr83yWH2EZeO0+vTj0yFXlWlrS6rY/wDycSAXfIqHGeH2gfNv1O
EPuhwCSXV8/bAiXNeU6GRA7QaxYX5fISYZcPZ/eUUzHoByT7hvH2Q99sAve9
UyX81LPkUVVhDhiLR9zeOt2BwCjxSxduMZQ+5qeOOXVCcLfZ99anKqG6Jke8
a9ErGKssaf4qpRHi4Wnx+F4JfAjusZpJboVk6QKJoFoJl077+TkHdQKDdcxt
aPl7uLXYdE1Y7BM4Yy50L42agGlN4u3N0b3AFofc1+/6BJZvzAyZdv2Q2n6M
neI2A229Hu+0vBdQt4e5ab7fZ6im1Q7V3/8XSjOSqCXhNMwM404sU4ohi68J
nhynY0XrNnvzh4NA6xvGfw7oIzmc0rv/tyFwTYtLD3E3xLqj59RF54dhVMUL
M7lnhNS8lEuCgDewQfrLwXOpc3A7+/q0wHgEAkfzPRwdGegf5VgsrBkBqpV9
5FGVCQ5pvhptRwkssnjusHaHKRrYaprCeiXAAFX0wIQZKlYdWrYqaBR+fBsx
5RxqjkuN8452iUbhZctOeoSnBXL/pNfr+Uqh4WTbdkJlget+TRS6XpFCnCFn
WCSai143C1tTTWQQszejgXnBEuPdtHc7YmSwON5D5B9thUaXc+YwGmTwZK6n
CWfF19gTxaPfNpbD3eqsi5761mgaqJYtCJJDBt09qGvQGjfPZ5jNFMuBMXBg
fbJgHnLnHPaxfC0H6RUWl585H5/4al/RbRXA/cbG4E6oDQpZ6WviwhWQfyGu
I5qwxQKSdaogTwER3G0iptwWI9NaaF/uK2D6hwo1v8kO+4Xpe4YnFCCR+qa3
ZNsjg5V0qJ+lhDIfL7vuaAd8HvmA4xmshKrjHIv4hY5oPjlX7J2hhOzQmI36
KkectfprT3aZErwHSiuzu51QFlA4tVSohKIFF6u6NxIY68TPTXqnhMPNeUUb
7xC4o6Y/UG5FQYBdaMVjFxYqGiPajZdTsCa5Y6tFDgsNuiyfxYZTwLdnu3Sp
WDj+upeY2UeBS+vVwsCtzpgVWfGUKKAgf2GLe2+TM5YPLrPh1VIQN2HwtNOd
xBIyy9i7mwJ23Uci5yyJW157Tg7KKNiVtUmz4Q8SmdTZkEA5BZxNghfM8yTa
e+mVNel8UsU5k19IIt3DzYCvoKB6hXqWV0Ki1RmVdDtFgfqB9vmV6yRWuDaQ
4re6/15mXlsHidcSZq62T1JwoXx3wolOEkW1K29+q6KgPE20dr2QRM1Chxul
Ot+yzp8RikhsbnsVd/ATBQMRlgl9/ST60G/RvpumwE1is3ZEQmLCx2edJbMU
LBEccLws1e3XBdcxNBSsPC5Wx8pJFBB/n9ins79bSa2SItHXKHg26DMFe5MI
xw8fSFx/bzlTX0tB5qqj6voJEmsTMmNSdD5uOvIsTUWiWWPXNbHORTXlp6en
SWxsu/z5Jm0Myo4YxDfOkHje29uUoI/B9eBY30wNiWl3JYxcnQXODx1WfyGx
pVrwaUrnpglXtVZLYkjcjZ4YvTH4D+KzVPM=
           "]]}, 
         Annotation[#, "Charting`Private`Tag$1604056#3"]& ]}}, {}}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 0.8, 
     Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
     BaseStyle -> (FontSize -> 16), DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0., 9.999999795918367}, {0, 1}},
      PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], "\"  Q/GeV\"", 
   "\"   \\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(R\\)]\\)(Q)\""},
  "Labeled",
  DisplayFunction->(GridBox[{{
      ItemBox[
       RotationBox[#3, BoxRotation -> 1.5707963267948966`], 
       BaseStyle -> (FontSize -> 18), DefaultBaseStyle -> "LabeledLabel"], 
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], BaseStyle -> (FontSize -> 18), 
        DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}, {"", 
      ItemBox[#2, BaseStyle -> (FontSize -> 18), DefaultBaseStyle -> 
       "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, 
    GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
    BaselinePosition -> {1, 2}]& ),
  InterpretationFunction->(RowBox[{"Labeled", "[", 
     RowBox[{#, ",", 
       RowBox[{"{", 
         RowBox[{#2, ",", #3}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
       RowBox[{"RotateLabel", "\[Rule]", "True"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.8479333933184423`*^9, 3.8479334178212433`*^9}, 
   3.8479334625952168`*^9, {3.847934201209834*^9, 3.847934205424716*^9}, 
   3.847934388500196*^9, {3.847935182945047*^9, 3.8479351897514057`*^9}, {
   3.847935222503182*^9, 3.8479353279882927`*^9}, 3.847935788767982*^9, 
   3.8479358472356052`*^9, 3.847935966337962*^9, {3.8479360050366297`*^9, 
   3.847936058130658*^9}, 3.84793608876834*^9, {3.847936136213161*^9, 
   3.847936152447654*^9}, {3.847936205856225*^9, 3.847936219800474*^9}, {
   3.8479454272219*^9, 3.847945429982688*^9}, {3.847945464460147*^9, 
   3.847945485808784*^9}, {3.847998316966526*^9, 3.847998326206991*^9}, {
   3.847999168395945*^9, 3.8479991851076403`*^9}, {3.8480005593037453`*^9, 
   3.848000578434712*^9}, 3.8480006756455193`*^9, 3.848000732157754*^9, 
   3.848000884902729*^9, 3.848001679474147*^9, {3.848002367880196*^9, 
   3.848002414702238*^9}, 3.848002447102057*^9, {3.8480025094887333`*^9, 
   3.8480025257267838`*^9}, {3.848002560543676*^9, 3.848002679415865*^9}, {
   3.848002798751274*^9, 3.848002830424007*^9}, 3.848003507777162*^9, {
   3.848004125856675*^9, 3.848004140537712*^9}, 3.848004569614747*^9, 
   3.8480046006354437`*^9, {3.848004639236895*^9, 3.848004660659477*^9}, 
   3.848004778795308*^9, {3.848005136943479*^9, 3.8480051464877777`*^9}, 
   3.8480051997564793`*^9, {3.848005531717351*^9, 3.8480055361728773`*^9}, 
   3.8480056929221087`*^9, 3.848005723213518*^9, 3.848005829781633*^9, {
   3.8480059197160997`*^9, 3.848005937313818*^9}, 3.8480062638184443`*^9, 
   3.848006430465226*^9, {3.848006522204007*^9, 3.848006573726529*^9}, {
   3.848006726798583*^9, 3.848006772026835*^9}, 3.848006944706964*^9, {
   3.8480069790351267`*^9, 3.848006995515994*^9}},
 CellLabel->
  "Out[1237]=",ExpressionUUID->"06c5b136-078a-431f-b8d9-04afb975b971"],

Cell[BoxData["\<\"qRes2.pdf\"\>"], "Output",
 CellChangeTimes->{{3.8479333933184423`*^9, 3.8479334178212433`*^9}, 
   3.8479334625952168`*^9, {3.847934201209834*^9, 3.847934205424716*^9}, 
   3.847934388500196*^9, {3.847935182945047*^9, 3.8479351897514057`*^9}, {
   3.847935222503182*^9, 3.8479353279882927`*^9}, 3.847935788767982*^9, 
   3.8479358472356052`*^9, 3.847935966337962*^9, {3.8479360050366297`*^9, 
   3.847936058130658*^9}, 3.84793608876834*^9, {3.847936136213161*^9, 
   3.847936152447654*^9}, {3.847936205856225*^9, 3.847936219800474*^9}, {
   3.8479454272219*^9, 3.847945429982688*^9}, {3.847945464460147*^9, 
   3.847945485808784*^9}, {3.847998316966526*^9, 3.847998326206991*^9}, {
   3.847999168395945*^9, 3.8479991851076403`*^9}, {3.8480005593037453`*^9, 
   3.848000578434712*^9}, 3.8480006756455193`*^9, 3.848000732157754*^9, 
   3.848000884902729*^9, 3.848001679474147*^9, {3.848002367880196*^9, 
   3.848002414702238*^9}, 3.848002447102057*^9, {3.8480025094887333`*^9, 
   3.8480025257267838`*^9}, {3.848002560543676*^9, 3.848002679415865*^9}, {
   3.848002798751274*^9, 3.848002830424007*^9}, 3.848003507777162*^9, {
   3.848004125856675*^9, 3.848004140537712*^9}, 3.848004569614747*^9, 
   3.8480046006354437`*^9, {3.848004639236895*^9, 3.848004660659477*^9}, 
   3.848004778795308*^9, {3.848005136943479*^9, 3.8480051464877777`*^9}, 
   3.8480051997564793`*^9, {3.848005531717351*^9, 3.8480055361728773`*^9}, 
   3.8480056929221087`*^9, 3.848005723213518*^9, 3.848005829781633*^9, {
   3.8480059197160997`*^9, 3.848005937313818*^9}, 3.8480062638184443`*^9, 
   3.848006430465226*^9, {3.848006522204007*^9, 3.848006573726529*^9}, {
   3.848006726798583*^9, 3.848006772026835*^9}, 3.848006944706964*^9, {
   3.8480069790351267`*^9, 3.848006995938553*^9}},
 CellLabel->
  "Out[1238]=",ExpressionUUID->"c8b328ef-eb76-41be-8db3-b84ab9e98501"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"qRes3", "=", 
  RowBox[{"Labeled", "[", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{"myPlotB", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Lighter", "[", 
            RowBox[{"Lighter", "[", 
             RowBox[{"Lighter", "[", "Gray", "]"}], "]"}], "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0.5", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1.0", ",", "1."}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Lighter", "[", "Gray", "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0.0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.5", ",", "1."}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Purple", ",", 
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Sqrt", "[", 
                RowBox[{"Gamt", "*", "mt"}], "]"}], ",", "0.5"}], "}"}], ",", 
             
             RowBox[{"{", 
              RowBox[{
               RowBox[{"3", "*", "0.125"}], ",", "0.015"}], "}"}]}], "]"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Pink", ",", 
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Sqrt", "[", 
                RowBox[{"GamW", "*", "mW"}], "]"}], ",", "0.5"}], "}"}], ",", 
             
             RowBox[{"{", 
              RowBox[{
               RowBox[{"3", "*", "0.125"}], ",", "0.015"}], "}"}]}], "]"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Sqrt", "[", 
                RowBox[{"GamZ", "*", "mZ"}], "]"}], ",", "0.5"}], "}"}], ",", 
             
             RowBox[{"{", 
              RowBox[{
               RowBox[{"3", "*", "0.125"}], ",", "0.015"}], "}"}]}], "]"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Gray", ",", "Dotted", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0.", ",", "0.5"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0.67", "*", "30"}], ",", "0.5"}], "}"}]}], "}"}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Gray", ",", 
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\< \[FilledCircle] \[LeftAngleBracket]Q\[RightAngleBracket] \
=\!\(\*SqrtBox[\(\(\\\ \)\(\[CapitalGamma]\\\ \*SubscriptBox[\(m\), \
\(0\)]\)\)]\) \>\"", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"0.85", "*", "30"}], ",", "0.5"}], "}"}]}], "]"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(Q\), \(\\\ \)]\)= \!\(\*SqrtBox[\(\(|\)\
\(\*SuperscriptBox[\(m\), \(2\)] - \*SubsuperscriptBox[\(m\), \(0\), \(2\)]\)\
\(|\)\)]\)\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"17.5", ",", "0.15"}], "}"}]}], "]"}]}], "}"}]}], "}"}],
        "]"}], ",", "myPlotB"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<  Q/GeV\>\"", ",", 
      "\"\<   \!\(\*SubscriptBox[\(\[CapitalDelta]\), \(R\)]\)(Q)\>\""}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "True"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<qRes3.pdf\>\"", ",", "qRes3"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.847935765884243*^9, {3.847935822090128*^9, 3.847935832976597*^9}, {
   3.8479455156146812`*^9, 3.847945534215022*^9}, {3.84799828009768*^9, 
   3.847998360803053*^9}, {3.84799906977623*^9, 3.847999143997819*^9}, {
   3.848001396311762*^9, 3.8480014060137987`*^9}, 3.848001439051125*^9, {
   3.848001597335271*^9, 3.848001606917925*^9}, {3.848001668469551*^9, 
   3.848001672981292*^9}, {3.84800214304116*^9, 3.848002181126842*^9}, {
   3.848002215352831*^9, 3.848002248615725*^9}, {3.84800230078239*^9, 
   3.848002322374708*^9}, 3.848002380584963*^9, {3.848002709833104*^9, 
   3.848002766622326*^9}, {3.8480035236714687`*^9, 3.848003523981749*^9}, {
   3.848004107616002*^9, 3.848004110365962*^9}, {3.8480041469027147`*^9, 
   3.84800414750203*^9}, {3.848005086282239*^9, 3.84800510623991*^9}, {
   3.848005956536303*^9, 3.848005978128385*^9}, {3.84800607061236*^9, 
   3.848006070666988*^9}, {3.848006296593437*^9, 3.848006392567141*^9}, {
   3.848006532263479*^9, 3.84800653885485*^9}, {3.848006650699975*^9, 
   3.848006664860219*^9}, {3.848007013367508*^9, 3.8480070413284397`*^9}},
 CellLabel->
  "In[1249]:=",ExpressionUUID->"1e0bcd79-193f-44e1-91c5-dde3b013e125"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0.5, 0, 0.5]], 
          LineBox[CompressedData["
1:eJwtlHk01P0fxS0plBZMY0tE8tizD77z/kQphdSPPLQoe9myJNmT0mPLFprk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           "]]}, 
         Annotation[#, "Charting`Private`Tag$1610503#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0.5]], 
          LineBox[CompressedData["
1:eJwV1Gk81Hsbx3FZanBIyr6VBmUnGdt/rl92Kmc6J6G77INiRJxIZImUohAh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           "]]}, 
         Annotation[#, "Charting`Private`Tag$1610503#2"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          LineBox[CompressedData["
1:eJwtlHk01P0fxS3JUEmWh4hS8pTdyBbfeX8ypejhmZJCoUSpkKXNXoiyZXkS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           "]]}, 
         Annotation[#, "Charting`Private`Tag$1610503#3"]& ]}}, {}}, {{
       RGBColor[0.8518518518518519, 0.8518518518518519, 0.8518518518518519], 
       RectangleBox[{0.5, 0}, {1., 1.}]}, {
       RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       RectangleBox[{0., 0}, {0.5, 1.}]}, {
       RGBColor[0.5, 0, 0.5], 
       DiskBox[{14.996666296213968`, 0.5}, {0.375, 0.015}]}, {
       RGBColor[1, 0.5, 0.5], 
       DiskBox[{12.993844696624631`, 0.5}, {0.375, 0.015}]}, {
       RGBColor[1, 0, 0], 
       DiskBox[{15.0996688705415, 0.5}, {0.375, 0.015}]}, {
       GrayLevel[0.5], 
       Dashing[{0, Small}], 
       LineBox[{{0., 0.5}, {20.1, 0.5}}]}, {
       GrayLevel[0.5], 
       InsetBox[
        FormBox[
        "\" \[FilledCircle] \[LeftAngleBracket]Q\[RightAngleBracket] \
=\\!\\(\\*SqrtBox[\\(\\(\\\\ \\)\\(\[CapitalGamma]\\\\ \
\\*SubscriptBox[\\(m\\), \\(0\\)]\\)\\)]\\) \"", TraditionalForm], {25.5, 
        0.5}]}, {
       GrayLevel[0], 
       InsetBox[
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(\\\\ \\)]\\)= \
\\!\\(\\*SqrtBox[\\(\\(|\\)\\(\\*SuperscriptBox[\\(m\\), \\(2\\)] - \
\\*SubsuperscriptBox[\\(m\\), \\(0\\), \\(2\\)]\\)\\(|\\)\\)]\\)\"", 
         TraditionalForm], {17.5, 0.15}]}}, {{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0.5, 0, 0.5]], 
          LineBox[CompressedData["
1:eJwtlHk01P0fxS0plBZMY0tE8tizD77z/kQphdSPPLQoe9myJNmT0mPLFprk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           "]]}, 
         Annotation[#, "Charting`Private`Tag$1610503#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0.5]], 
          LineBox[CompressedData["
1:eJwV1Gk81Hsbx3FZanBIyr6VBmUnGdt/rl92Kmc6J6G77INiRJxIZImUohAh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           "]]}, 
         Annotation[#, "Charting`Private`Tag$1610503#2"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          LineBox[CompressedData["
1:eJwtlHk01P0fxS3JUEmWh4hS8pTdyBbfeX8ypejhmZJCoUSpkKXNXoiyZXkS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           "]]}, 
         Annotation[#, "Charting`Private`Tag$1610503#3"]& ]}}, {}}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 0.8, 
     Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
     BaseStyle -> (FontSize -> 16), DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 29.999999387755103`}, {0, 1}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], "\"  Q/GeV\"", 
   "\"   \\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(R\\)]\\)(Q)\""},
  "Labeled",
  DisplayFunction->(GridBox[{{
      ItemBox[
       RotationBox[#3, BoxRotation -> 1.5707963267948966`], 
       BaseStyle -> (FontSize -> 18), DefaultBaseStyle -> "LabeledLabel"], 
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], BaseStyle -> (FontSize -> 18), 
        DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}, {"", 
      ItemBox[#2, BaseStyle -> (FontSize -> 18), DefaultBaseStyle -> 
       "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, 
    GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
    BaselinePosition -> {1, 2}]& ),
  InterpretationFunction->(RowBox[{"Labeled", "[", 
     RowBox[{#, ",", 
       RowBox[{"{", 
         RowBox[{#2, ",", #3}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
       RowBox[{"RotateLabel", "\[Rule]", "True"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.847935833376927*^9, 3.84793584978298*^9}, {
   3.847945525311607*^9, 3.847945535342123*^9}, {3.847998281201556*^9, 
   3.8479983045205307`*^9}, {3.847998339257618*^9, 3.847998361402836*^9}, {
   3.847999117332226*^9, 3.847999144421022*^9}, 3.848001443461959*^9, {
   3.848001603296048*^9, 3.848001607120894*^9}, {3.848001670031901*^9, 
   3.848001673687315*^9}, 3.848002181947269*^9, {3.8480022157320023`*^9, 
   3.848002227866675*^9}, 3.848002323085606*^9, 3.848002381500526*^9, {
   3.848002712421198*^9, 3.8480027668716908`*^9}, 3.848003524330648*^9, 
   3.848004111133779*^9, 3.848004147786277*^9, 3.848004611778463*^9, 
   3.8480046644891977`*^9, 3.8480047860565367`*^9, {3.848005087364541*^9, 
   3.848005106500229*^9}, 3.8480052017781467`*^9, 3.8480060724111147`*^9, {
   3.8480063059297113`*^9, 3.848006392988102*^9}, 3.848006436721512*^9, {
   3.848006525952066*^9, 3.848006539366007*^9}, 3.848006590341858*^9, {
   3.848007016815753*^9, 3.848007041575602*^9}},
 CellLabel->
  "Out[1249]=",ExpressionUUID->"4985d7cb-1e78-4e02-9b20-ac3b711d44ba"],

Cell[BoxData["\<\"qRes3.pdf\"\>"], "Output",
 CellChangeTimes->{{3.847935833376927*^9, 3.84793584978298*^9}, {
   3.847945525311607*^9, 3.847945535342123*^9}, {3.847998281201556*^9, 
   3.8479983045205307`*^9}, {3.847998339257618*^9, 3.847998361402836*^9}, {
   3.847999117332226*^9, 3.847999144421022*^9}, 3.848001443461959*^9, {
   3.848001603296048*^9, 3.848001607120894*^9}, {3.848001670031901*^9, 
   3.848001673687315*^9}, 3.848002181947269*^9, {3.8480022157320023`*^9, 
   3.848002227866675*^9}, 3.848002323085606*^9, 3.848002381500526*^9, {
   3.848002712421198*^9, 3.8480027668716908`*^9}, 3.848003524330648*^9, 
   3.848004111133779*^9, 3.848004147786277*^9, 3.848004611778463*^9, 
   3.8480046644891977`*^9, 3.8480047860565367`*^9, {3.848005087364541*^9, 
   3.848005106500229*^9}, 3.8480052017781467`*^9, 3.8480060724111147`*^9, {
   3.8480063059297113`*^9, 3.848006392988102*^9}, 3.848006436721512*^9, {
   3.848006525952066*^9, 3.848006539366007*^9}, 3.848006590341858*^9, {
   3.848007016815753*^9, 3.848007041994928*^9}},
 CellLabel->
  "Out[1250]=",ExpressionUUID->"4ec1c861-1aa3-4b22-94b8-16790d758511"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"qRes1", "=", 
  RowBox[{"Labeled", "[", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{"myPlotC", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Lighter", "[", 
            RowBox[{"Lighter", "[", 
             RowBox[{"Lighter", "[", "Gray", "]"}], "]"}], "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0.5", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1.0", ",", "1."}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Lighter", "[", "Gray", "]"}], ",", 
           RowBox[{"Rectangle", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0.0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.5", ",", "1."}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Purple", ",", 
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Gamt", "/", "2"}], ",", "0.5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.125", ",", "0.015"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Pink", ",", 
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"GamW", "/", "2"}], ",", "0.5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.125", ",", "0.015"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"GamZ", "/", "2"}], ",", "0.5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.125", ",", "0.015"}], "}"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(Q\), \(\\\ \)]\)= \
|\!\(\*StyleBox[\"m\",FontSlant->\"Italic\"]\)-\!\(\*SubscriptBox[\(m\), \
\(0\)]\)|\>\"", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"15", "/", "2.5"}], ",", "0.15"}], "}"}]}], "]"}]}], 
          "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"Gray", ",", "Dotted", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0.", ",", "0.5"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"7.5", ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"Gray", ",", 
           RowBox[{"Text", "[", 
            RowBox[{
            "\"\< \[FilledCircle] \[LeftAngleBracket]Q\[RightAngleBracket] = \
\[CapitalGamma]/2 \>\"", ",", 
             RowBox[{"{", 
              RowBox[{"8.7", ",", "0.5"}], "}"}]}], "]"}]}], "}"}]}], "}"}], 
       "]"}], ",", "myPlotC"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<  Q/GeV\>\"", ",", 
      "\"\<   \!\(\*SubscriptBox[\(\[CapitalDelta]\), \(R\)]\)(Q)\>\""}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "True"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<qRes1.pdf\>\"", ",", "qRes1"}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/TXdUbVq9RtH08MxYHqTUoMWiP6uyG0Aom2+tX8D
0RbRMT9AtNwjgf8g2mX2JzC9aNostmogfbB/Az+Ijjm9VgJEvzh9FEyn1SQp
gOgfB56Yg+g1DeJ2INrlNZcDiHY+3hUJot2iJ8SB6KsHXiaDaI8O3VQQHcj6
dQmILiu8ugJEJ0Ra/QTL/z7EWAOkjbkec4Pov6/khUF0TimDFIh2PxGlBKI/
y6logGiBcjFbEK02i6sTRG8W+9EPooP+f5wGot9snTADRBcEXNsGohWOPADT
W5gcjWtB4cBaawai950T2QiizSqLwTQAMs6qLQ==
  "],
 CellLabel->
  "In[1251]:=",ExpressionUUID->"0e75261e-d506-4b51-b157-019c13c5485b"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0.5, 0, 0.5]], 
          LineBox[CompressedData["
1:eJwV1Hk4FHoXB/CxJKGy3ITQMJWtwk2FK99fqZTkupVoj4QoSZFEKnsRSRI3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           "]]}, 
         Annotation[#, "Charting`Private`Tag$1623428#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0.5]], 
          LineBox[CompressedData["
1:eJwV0nk81PseBnDGchypY0uWMYZfJ6Vou2XN54s6ZWmz1eEcy8hYI06yhCuy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           "]]}, 
         Annotation[#, "Charting`Private`Tag$1623428#2"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          LineBox[CompressedData["
1:eJwVzns0lAkYBnB2mBxUqCbCXHyWki46OWUP3jf2lFtWIUU307jlPpmTsGmt
S2pdtp2MtJpV0kVGtVNn0VqJWhljY4uiwxoTZr5vt9IsU8p++8dznvP763l4
/NSdMZ8ZGBhsp/N/Vx/nM90Ep73vbzjgWfYq27ujnxsUwU2A8yZnBRrJHph/
2Potl3sMxmbPHL8qSYDqthKOMbcYJH373AWSY5DkJUqe4ZyDwAHivryiGPo/
xItfc65Be+iWsJXic7BgaMyZ4jSBUKHXLT91DWoeS9O1nC5InXEZSOE3gayx
eChp7Qtg+AbffdHZBXHw5BwpVEFuiuR0YlofpKhXqeSyKQjuy3u5d8sAmPLy
nUc2vwYrWeEiw44hKLXodqk5OA2jxccbDKJGgD8U9htD8S8M/jRg4RP2F6R3
5vNTnd8Dp7bTw/XnMbiVZh5q7f8RhHJWoGG3CmqyEzXrIwxwBZEf0tw7DnnS
uR3vSEP0m2iH6Ro1GPSP4r0sBv7dljXitesVOGXEZoa5GOM7adpYu+EEjOsk
u8x+ZaJnRuDZvtIJCFAf/vpMugn+Ef88ZDdrEoLHy1ez2aZ48OljZt53k6B5
wD/xe4MZFl7YWif4ZxLWWj6z9z2wEJ12JxgvDpkCU9BFD08vwloqN6exZgq2
UZEzDuEWuH/JDcLo7RQMtgsMI10t0cl98YsmDw3cOdmxn6uzRGWAuMX4qAZi
jUWjSqUVBihPRNvINXBImH3HvGoJhs3lxtROamBd3GplUPRSvG3vtinBWgu9
Vq5mIo9lGOTeZ5Ljp4UWWd55VwYL6+r9bq4TaiHb0CVE8ZKFq6+EDPr/qAXT
4Sy/FPlyfLnX65CiXQvqOp5YmmON7K6426njWhCvtDFqCrfB5GpkXGWSUF4V
+yiauwIHS53zrzuSECnepzSfWIEmJ+/xk5GE2S8v66WttmiQ6ePzfC8JKrVP
ZnuRHX4S6jvUIhIuernZ9kTbY6umt0hcRkJDgcgybg0bTx2+c8S/joSi8EOB
DB0bGeP2p9JbSHAfrrlW1MPB8kLBR+8nJFSuOt/QE8jFM+5UQeU4CbltJZWB
TVwUO13QlsySsN02/PJjRx6+i67UbTCjYEvKoyjLYh66On+7rMeWAqkd31Gh
42FakrBq3pUCxwdXKoKjHPCG18bR3Z4UlK9pd+lrdcAI4DIeBlAQO230pMuF
wF8KG1Wdeyjg33rLLS4jcN+Cxga3OAqS8kLnAr4nMEGaEJNEWxQqHzD/gcDg
5ntWV2if1IlKyysIlKZsCraLp0Dmof8gqSaQDOv2YyZQoL8//6yunkC2tTJ4
8DC932de0vGIwKUs1q2MFAqqLiXHF3YReMyfzZPRvpSh9PXrJrBFtbRogvZd
Vvn7biWBO7sHNkamUjAcuSS+/ymBdtc/Loc0CpxVNr5jKvqPwmKeKaRgvTyL
XasmUCDY3Au0vygY0sdMEAi6o2czaQc5V9+c0hBYsdXfSENbmMhlv3lDIC8q
J1FxhIIcz2/0t6cJdDtSTxplUFCwcOzPDB2BzTNMgRftysZLp2dnCdyWut1d
RvviCaO45vcEtmV4lb2iXb8jxidnjsBCM8EIW0SB3OGhvfcnAm80P/g8gnbr
tJN+fp7Ar0wO8Mto/we9n0k3
           "]]}, 
         Annotation[#, "Charting`Private`Tag$1623428#3"]& ]}}, {}}, {{
       RGBColor[0.8518518518518519, 0.8518518518518519, 0.8518518518518519], 
       RectangleBox[{0.5, 0}, {1., 1.}]}, {
       RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       RectangleBox[{0., 0}, {0.5, 1.}]}, {
       RGBColor[0.5, 0, 0.5], 
       DiskBox[{0.65, 0.5}, {0.125, 0.015}]}, {
       RGBColor[1, 0.5, 0.5], 
       DiskBox[{1.05, 0.5}, {0.125, 0.015}]}, {
       RGBColor[1, 0, 0], 
       DiskBox[{1.25, 0.5}, {0.125, 0.015}]}, {
       GrayLevel[0], 
       InsetBox[
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(\\\\ \\)]\\)= \
|\\!\\(\\*StyleBox[\\\"m\\\",FontSlant->\\\"Italic\\\"]\\)-\\!\\(\\*\
SubscriptBox[\\(m\\), \\(0\\)]\\)|\"", TraditionalForm], {6., 0.15}]}, {
       GrayLevel[0.5], 
       Dashing[{0, Small}], 
       LineBox[{{0., 0.5}, {7.5, 0.5}}]}, {
       GrayLevel[0.5], 
       InsetBox[
        FormBox[
        "\" \[FilledCircle] \[LeftAngleBracket]Q\[RightAngleBracket] = \
\[CapitalGamma]/2 \"", TraditionalForm], {8.7, 0.5}]}}, {{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0.5, 0, 0.5]], 
          LineBox[CompressedData["
1:eJwV1Hk4FHoXB/CxJKGy3ITQMJWtwk2FK99fqZTkupVoj4QoSZFEKnsRSRI3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           "]]}, 
         Annotation[#, "Charting`Private`Tag$1623428#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0.5, 0.5]], 
          LineBox[CompressedData["
1:eJwV0nk81PseBnDGchypY0uWMYZfJ6Vou2XN54s6ZWmz1eEcy8hYI06yhCuy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           "]]}, 
         Annotation[#, "Charting`Private`Tag$1623428#2"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          LineBox[CompressedData["
1:eJwVzns0lAkYBnB2mBxUqCbCXHyWki46OWUP3jf2lFtWIUU307jlPpmTsGmt
S2pdtp2MtJpV0kVGtVNn0VqJWhljY4uiwxoTZr5vt9IsU8p++8dznvP763l4
/NSdMZ8ZGBhsp/N/Vx/nM90Ep73vbzjgWfYq27ujnxsUwU2A8yZnBRrJHph/
2Potl3sMxmbPHL8qSYDqthKOMbcYJH373AWSY5DkJUqe4ZyDwAHivryiGPo/
xItfc65Be+iWsJXic7BgaMyZ4jSBUKHXLT91DWoeS9O1nC5InXEZSOE3gayx
eChp7Qtg+AbffdHZBXHw5BwpVEFuiuR0YlofpKhXqeSyKQjuy3u5d8sAmPLy
nUc2vwYrWeEiw44hKLXodqk5OA2jxccbDKJGgD8U9htD8S8M/jRg4RP2F6R3
5vNTnd8Dp7bTw/XnMbiVZh5q7f8RhHJWoGG3CmqyEzXrIwxwBZEf0tw7DnnS
uR3vSEP0m2iH6Ro1GPSP4r0sBv7dljXitesVOGXEZoa5GOM7adpYu+EEjOsk
u8x+ZaJnRuDZvtIJCFAf/vpMugn+Ef88ZDdrEoLHy1ez2aZ48OljZt53k6B5
wD/xe4MZFl7YWif4ZxLWWj6z9z2wEJ12JxgvDpkCU9BFD08vwloqN6exZgq2
UZEzDuEWuH/JDcLo7RQMtgsMI10t0cl98YsmDw3cOdmxn6uzRGWAuMX4qAZi
jUWjSqUVBihPRNvINXBImH3HvGoJhs3lxtROamBd3GplUPRSvG3vtinBWgu9
Vq5mIo9lGOTeZ5Ljp4UWWd55VwYL6+r9bq4TaiHb0CVE8ZKFq6+EDPr/qAXT
4Sy/FPlyfLnX65CiXQvqOp5YmmON7K6426njWhCvtDFqCrfB5GpkXGWSUF4V
+yiauwIHS53zrzuSECnepzSfWIEmJ+/xk5GE2S8v66WttmiQ6ePzfC8JKrVP
ZnuRHX4S6jvUIhIuernZ9kTbY6umt0hcRkJDgcgybg0bTx2+c8S/joSi8EOB
DB0bGeP2p9JbSHAfrrlW1MPB8kLBR+8nJFSuOt/QE8jFM+5UQeU4CbltJZWB
TVwUO13QlsySsN02/PJjRx6+i67UbTCjYEvKoyjLYh66On+7rMeWAqkd31Gh
42FakrBq3pUCxwdXKoKjHPCG18bR3Z4UlK9pd+lrdcAI4DIeBlAQO230pMuF
wF8KG1Wdeyjg33rLLS4jcN+Cxga3OAqS8kLnAr4nMEGaEJNEWxQqHzD/gcDg
5ntWV2if1IlKyysIlKZsCraLp0Dmof8gqSaQDOv2YyZQoL8//6yunkC2tTJ4
8DC932de0vGIwKUs1q2MFAqqLiXHF3YReMyfzZPRvpSh9PXrJrBFtbRogvZd
Vvn7biWBO7sHNkamUjAcuSS+/ymBdtc/Loc0CpxVNr5jKvqPwmKeKaRgvTyL
XasmUCDY3Au0vygY0sdMEAi6o2czaQc5V9+c0hBYsdXfSENbmMhlv3lDIC8q
J1FxhIIcz2/0t6cJdDtSTxplUFCwcOzPDB2BzTNMgRftysZLp2dnCdyWut1d
RvviCaO45vcEtmV4lb2iXb8jxidnjsBCM8EIW0SB3OGhvfcnAm80P/g8gnbr
tJN+fp7Ar0wO8Mto/we9n0k3
           "]]}, 
         Annotation[#, "Charting`Private`Tag$1623428#3"]& ]}}, {}}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 0.8, 
     Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
     BaseStyle -> (FontSize -> 16), DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0., 9.999999795918367}, {0, 1}},
      PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], "\"  Q/GeV\"", 
   "\"   \\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(R\\)]\\)(Q)\""},
  "Labeled",
  DisplayFunction->(GridBox[{{
      ItemBox[
       RotationBox[#3, BoxRotation -> 1.5707963267948966`], 
       BaseStyle -> (FontSize -> 18), DefaultBaseStyle -> "LabeledLabel"], 
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], BaseStyle -> (FontSize -> 18), 
        DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"]}, {"", 
      ItemBox[#2, BaseStyle -> (FontSize -> 18), DefaultBaseStyle -> 
       "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, 
    GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
    BaselinePosition -> {1, 2}]& ),
  InterpretationFunction->(RowBox[{"Labeled", "[", 
     RowBox[{#, ",", 
       RowBox[{"{", 
         RowBox[{#2, ",", #3}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{"Bottom", ",", "Left"}], "}"}], ",", 
       RowBox[{"RotateLabel", "\[Rule]", "True"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.8480040143874187`*^9, 3.8480040375634193`*^9}, 
   3.848004073596092*^9, 3.848004614388237*^9, {3.8480046698444347`*^9, 
   3.8480047359936123`*^9}, {3.848004792105206*^9, 3.8480048048625402`*^9}, 
   3.848005048047112*^9, 3.848005203345907*^9, {3.848006055606841*^9, 
   3.848006077285076*^9}, 3.8480064055669127`*^9, 3.848006583731875*^9, 
   3.848007052220545*^9},
 CellLabel->
  "Out[1251]=",ExpressionUUID->"d5d10bc7-6d95-430e-b90f-1e746983bfcb"],

Cell[BoxData["\<\"qRes1.pdf\"\>"], "Output",
 CellChangeTimes->{{3.8480040143874187`*^9, 3.8480040375634193`*^9}, 
   3.848004073596092*^9, 3.848004614388237*^9, {3.8480046698444347`*^9, 
   3.8480047359936123`*^9}, {3.848004792105206*^9, 3.8480048048625402`*^9}, 
   3.848005048047112*^9, 3.848005203345907*^9, {3.848006055606841*^9, 
   3.848006077285076*^9}, 3.8480064055669127`*^9, 3.848006583731875*^9, 
   3.848007052638611*^9},
 CellLabel->
  "Out[1252]=",ExpressionUUID->"fd2fadd9-24c6-4a95-9ea4-e03c3262390d"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{393, Automatic}, {Automatic, 155}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6d978359-04c2-4062-83bc-4ebb7aac9f29"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 771, 21, 30, "Input",ExpressionUUID->"50c5350a-0961-496b-8184-6d41a3e8d9c3"],
Cell[1354, 45, 604, 18, 57, "Output",ExpressionUUID->"ed977a76-6a9d-40cf-819c-01068bf792a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1995, 68, 1293, 36, 73, "Input",ExpressionUUID->"205c20ef-c23d-46fd-8420-134e2a5e7d75"],
Cell[3291, 106, 462, 13, 65, "Output",ExpressionUUID->"3509bb56-fb67-4f6e-961a-dd22a7df5b19"],
Cell[3756, 121, 473, 13, 38, "Output",ExpressionUUID->"b3e01bb7-15be-42ad-a981-64fc46aafda8"],
Cell[4232, 136, 356, 9, 37, "Output",ExpressionUUID->"38a9cb94-ee4a-4898-ba33-129cb89e4925"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4625, 150, 780, 23, 73, "Input",ExpressionUUID->"0dccd8b3-4e66-4ac8-a0ab-54619e695cd7"],
Cell[5408, 175, 983, 34, 38, "Output",ExpressionUUID->"b17a33a0-ee82-46e1-a556-ebf76dfcf064"],
Cell[6394, 211, 1041, 34, 42, "Output",ExpressionUUID->"7dd0193d-5128-46e4-8739-54def9397e37"],
Cell[7438, 247, 509, 14, 34, "Output",ExpressionUUID->"5a586f5f-35a4-4dfb-a0f7-83cc7327c734"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7984, 266, 10024, 255, 661, "Input",ExpressionUUID->"98e88638-567a-4bed-b627-6cd371ff7361"],
Cell[18011, 523, 1238, 18, 34, "Output",ExpressionUUID->"9b9c8768-faf2-4409-9469-21bdd38bb8a1"],
Cell[19252, 543, 1239, 18, 34, "Output",ExpressionUUID->"7ad3396b-92e2-4c1b-a0b8-c5953efed610"],
Cell[20494, 563, 1240, 18, 34, "Output",ExpressionUUID->"f09dfba8-23f2-426e-a7ae-9f6fa6723589"],
Cell[21737, 583, 1238, 18, 34, "Output",ExpressionUUID->"03af5642-2979-4b83-ad6e-af8d7761e2e9"],
Cell[22978, 603, 1240, 18, 34, "Output",ExpressionUUID->"88226301-8968-47da-a4ef-e317e57e9da6"],
Cell[24221, 623, 1239, 18, 34, "Output",ExpressionUUID->"02071831-1c27-474a-b4a8-b65b0c7ebb18"],
Cell[25463, 643, 11358, 204, 221, "Output",ExpressionUUID->"3cd0fbe2-f6db-4471-9da4-d465bffcef01"],
Cell[36824, 849, 1256, 18, 34, "Output",ExpressionUUID->"42903c90-4c2d-4471-8861-973d23fc1ad4"],
Cell[38083, 869, 5175, 100, 436, "Output",ExpressionUUID->"a59e7d42-e4ad-463e-956d-e5f6670a8531"],
Cell[43261, 971, 2459, 43, 140, "Output",ExpressionUUID->"522bb45e-c133-4f24-a377-d5f2c95830cd"],
Cell[45723, 1016, 2457, 43, 140, "Output",ExpressionUUID->"45479002-13b4-4a44-8908-2103d689f07c"],
Cell[48183, 1061, 8177, 156, 319, "Output",ExpressionUUID->"0c99addb-dcfc-4137-9597-4ade4521550d"],
Cell[56363, 1219, 13174, 237, 319, "Output",ExpressionUUID->"cf33077a-6ec0-41dd-9666-090b72ab3263"],
Cell[69540, 1458, 10735, 198, 319, "Output",ExpressionUUID->"eb289d33-ff74-4494-9230-d17e3742a0c7"],
Cell[80278, 1658, 6116, 118, 230, "Output",ExpressionUUID->"4ebe5bfa-8cdc-4094-b7f1-ee162b975b4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86431, 1781, 5666, 133, 338, "Input",ExpressionUUID->"6f255138-3e25-4149-9889-6c94762b1d14"],
Cell[92100, 1916, 17887, 342, 364, "Output",ExpressionUUID->"06c5b136-078a-431f-b8d9-04afb975b971"],
Cell[109990, 2260, 1865, 26, 34, "Output",ExpressionUUID->"c8b328ef-eb76-41be-8db3-b84ab9e98501"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111892, 2291, 5163, 128, 327, "Input",ExpressionUUID->"1e0bcd79-193f-44e1-91c5-dde3b013e125"],
Cell[117058, 2421, 26937, 487, 341, "Output",ExpressionUUID->"4985d7cb-1e78-4e02-9b20-ac3b711d44ba"],
Cell[143998, 2910, 1121, 16, 34, "Output",ExpressionUUID->"4ec1c861-1aa3-4b22-94b8-16790d758511"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145156, 2931, 3989, 106, 283, "Input",ExpressionUUID->"0e75261e-d506-4b51-b157-019c13c5485b"],
Cell[149148, 3039, 21280, 397, 341, "Output",ExpressionUUID->"d5d10bc7-6d95-430e-b90f-1e746983bfcb"],
Cell[170431, 3438, 518, 8, 82, "Output",ExpressionUUID->"fd2fadd9-24c6-4a95-9ea4-e03c3262390d"]
}, Open  ]]
}
]
*)



==> figures/spectra/11_-1_interference/plotInterferenceSpectrum_11_-1.py <==
from matplotlib import pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
pp   = PdfPages('interferenceSpectrum_11_-1.pdf')
tmp1 = plt.figure(1)
tmp1.set_size_inches(5.00,3.75)
plot = open('interferenceSpectrum_11_-1-0.dat')
plot = [line.split() for line in plot]
valx = [float(x[0]) for x in plot]
valy = [float(x[1]) for x in plot]
plt.plot( valx, valy, '-', color='green', label=r'$\nu\bar{\nu}$')
plot = open('interferenceSpectrum_11_-1-1.dat')
plot = [line.split() for line in plot]
valx = [float(x[0]) for x in plot]
valy = [float(x[1]) for x in plot]
#plt.plot( valx, valy, '--', color='green', label=r'$\nu\bar{\nu}$ (No interference)')
plot = open('interferenceSpectrum_11_-1-2.dat')
plot = [line.split() for line in plot]
valx = [float(x[0]) for x in plot]
valy = [float(x[1]) for x in plot]
plt.plot( valx, valy, '-', color='blue', label=r'f$\bar{\mathrm{f}}$ (Interference)')
plot = open('interferenceSpectrum_11_-1-3.dat')
plot = [line.split() for line in plot]
valx = [float(x[0]) for x in plot]
valy = [float(x[1]) for x in plot]
plt.plot( valx, valy, '--', color='blue', label=r'f$\bar{\mathrm{f}}$ (No interference)')
plot = open('interferenceSpectrum_11_-1-4.dat')
plot = [line.split() for line in plot]
valx = [float(x[0]) for x in plot]
valy = [float(x[1]) for x in plot]
plt.plot( valx, valy, '-', color='orange', label=r'$W^+ W^-$ (Interference)')
plot = open('interferenceSpectrum_11_-1-5.dat')
plot = [line.split() for line in plot]
valx = [float(x[0]) for x in plot]
valy = [float(x[1]) for x in plot]
plt.plot( valx, valy, '--', color='orange', label=r'$W^+ W^-$ (No interference)')
plt.xlim( 0.000e+00, 3.000e+02)
plt.yscale('symlog', linthreshy=8.33e-10)
plt.ylim(1.1e-8, 9e-3)
plt.legend(frameon=False,loc='best')
plt.title(r'$e_{L} \rightarrow e_{L} \, \gamma/Z_{T} \rightarrow e_{L} \, X \bar{X}$')
plt.xlabel(r'$m_{X \bar{X}}$ [GeV]')
plt.ylabel(r'$1/\sigma \, \, \mathrm{d}\sigma/\mathrm{d}m_{X \bar{X}} \, [\mathrm{GeV}^{-1}]$')
pp.savefig(tmp1,bbox_inches='tight')
plt.clf()
pp.close()


==> figures/spectra/11_1_interference/plotInterferenceSpectrum_11_1.py <==
from matplotlib import pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
pp   = PdfPages('interferenceSpectrum_11_1.pdf')
tmp1 = plt.figure(1)
tmp1.set_size_inches(5.00,3.75)
plot = open('interferenceSpectrum_11_1-0.dat')
plot = [line.split() for line in plot]
valx = [float(x[0]) for x in plot]
valy = [float(x[1]) for x in plot]
plt.plot( valx, valy, '-', color='green', label=r'$\nu\bar{\nu}$')
plot = open('interferenceSpectrum_11_1-1.dat')
plot = [line.split() for line in plot]
valx = [float(x[0]) for x in plot]
valy = [float(x[1]) for x in plot]
#plt.plot( valx, valy, '--', color='green', label=r'$\nu\bar{\nu}$ (No interference)')
plot = open('interferenceSpectrum_11_1-2.dat')
plot = [line.split() for line in plot]
valx = [float(x[0]) for x in plot]
valy = [float(x[1]) for x in plot]
plt.plot( valx, valy, '-', color='blue', label=r'f$\bar{\mathrm{f}}$ (Interference)')
plot = open('interferenceSpectrum_11_1-3.dat')
plot = [line.split() for line in plot]
valx = [float(x[0]) for x in plot]
valy = [float(x[1]) for x in plot]
plt.plot( valx, valy, '--', color='blue', label=r'f$\bar{\mathrm{f}}$ (No interference)')
plot = open('interferenceSpectrum_11_1-4.dat')
plot = [line.split() for line in plot]
valx = [float(x[0]) for x in plot]
valy = [float(x[1]) for x in plot]
plt.plot( valx, valy, '-', color='orange', label=r'$W^+ W^-$ (Interference)')
plot = open('interferenceSpectrum_11_1-5.dat')
plot = [line.split() for line in plot]
valx = [float(x[0]) for x in plot]
valy = [float(x[1]) for x in plot]
plt.plot( valx, valy, '--', color='orange', label=r'$W^+ W^-$ (No interference)')
plt.xlim( 0.000e+00, 3.000e+02)
plt.yscale('symlog', linthreshy=9.84e-13)
plt.ylim(1.1e-8, 9e-3)
plt.legend(frameon=False,loc='best')
plt.title(r'$e_{R} \rightarrow e_{R} \, \gamma/Z_{T} \rightarrow e_{R} \, X \bar{X}$')
plt.xlabel(r'$m_{X \bar{X}}$ [GeV]')
plt.ylabel(r'$1/\sigma \, \, \mathrm{d}\sigma/\mathrm{d}m_{X \bar{X}} \, [\mathrm{GeV}^{-1}]$')
pp.savefig(tmp1,bbox_inches='tight')
plt.clf()
pp.close()


==> figures/spectra/mainInterferenceSpectra.cc <==
#include "Pythia8/Pythia.h"
#include "Pythia8/Vincia.h"

using namespace Pythia8;

int main() {
  // ----------------------------------------------------------------
  // These are the id and pol to determine the resonance spectrum for
  int id = 11;
  int pol = 1;
  double E = 1e4;

  int nEvents = 1e5;

  int nBins = 100;
  double mLo = 0; 
  double mHi = 300;

  double binWidth = (mHi - mLo)/nBins;
  // ----------------------------------------------------------------

  Hist mnunuWeight("mnunuWeight", nBins, mLo, mHi);
  Hist mffWeight("mffWeight", nBins, mLo, mHi);
  Hist mwwWeight("mwwWeight", nBins, mLo, mHi);
  Hist mnunuNoWeight("mnunuNoWeight", nBins, mLo, mHi);
  Hist mffNoWeight("mffNoWeight", nBins, mLo, mHi);
  Hist mwwNoWeight("mwwNoWeight", nBins, mLo, mHi);

  Pythia pythia;
  pythia.readString("HardQCD:qqbar2gg = on");
  pythia.readString("Vincia:EWmode = 3");
  pythia.init();

  Info* infoPtr = const_cast<Info*>(&pythia.info);    
  Rndm* rndmPtr = &pythia.rndm;
  PartonSystems* partonSystemPtr = &pythia.partonSystems;
  Event& event = pythia.event;

  // Make a VinciaCommon object
  VinciaCommon vinCom;
  vinCom.initPtr(infoPtr);
  vinCom.init();

  VinciaEW ewsh;
  ewsh.initPtr(infoPtr, &vinCom);
  ewsh.load();
  ewsh.init();

  for (int iEvent=0; iEvent<nEvents; iEvent++) {
    if (iEvent != 0 && iEvent%(nEvents/100) == 0) {
      cout << iEvent << endl;
    }
    event.reset();
    partonSystemPtr->clear();
    int iSys = partonSystemPtr->addSys();
    infoPtr->weightContainerPtr->weightsShowerPtr->setValueByIndex(0,1);

    // Get a mass from the Breit-Wigner
    double m = ewsh.ampCalc.sampleMass(id, pol);
    double m2 = pow2(m);

    // Construct phase space excplicitly for 2 particles
    if (E < m) {continue;}
    double pVec = sqrt(pow2(E) - m2);

    double cosTheta = 2*rndmPtr->flat() - 1;
    double sinTheta = sqrt(1 - pow2(cosTheta));
    double phi = rndmPtr->flat()*2*M_PI;

    Vec4 p     = Vec4(pVec*sinTheta*sin(phi), pVec*sinTheta*cos(phi), pVec*cosTheta, E);
    Vec4 pSpec = Vec4(-pVec*sinTheta*sin(phi), -pVec*sinTheta*cos(phi), -pVec*cosTheta, pVec);
    int iEv     = event.append(id, 23, 0, 0, p, p.mCalc(), 0, pol);
    int iEvSpec = event.append(21, 23, 0, 0, pSpec, pSpec.mCalc(), 0, 1);
    partonSystemPtr->addOut(iSys, iEv);
    partonSystemPtr->addOut(iSys, iEvSpec);

    // Run shower loop
    ewsh.prepare(0, event, false);

    double Q2Trial = pow2(E + pVec);

    double m2Onshell = pow2(ewsh.ewData.mass(id, pol));
    double Q2Dec = 1;
    double Q2Cut = min( 0.1, 0.9*Q2Dec );

    int nBranchings = 0;
    while(true) {
      Q2Trial = ewsh.q2Next(event, Q2Trial, Q2Cut);
      if (Q2Trial < Q2Cut) {break;}
      if (ewsh.acceptTrial(event)) {
        ewsh.updateEvent(event);
        ewsh.updatePartonSystems(event);
        ewsh.update(event, iSys);
      }
    }

    // Look for a pair with id1 = -id2 with common mother
    int nFound = 0;
    for (int i=0; i<event.size(); i++) {
      for (int j=0; j<i; j++) {
        if (event[i].id() == -event[j].id() && event[i].mother1() == event[j].mother1()) {
          // Found a pair
          double mPair = (event[i].p() + event[j].p()).mCalc();
          int idAbs = abs(event[i].id());
          double weight = infoPtr->weightContainerPtr->weightsShowerPtr->getWeightsValue(0);
          if (idAbs == 24) {
            mwwWeight.fill(mPair, weight);
            mwwNoWeight.fill(mPair);
          }
          else if (idAbs == 12 || idAbs == 14 || idAbs == 16) {
            mnunuWeight.fill(mPair, weight);
            mnunuNoWeight.fill(mPair);
          }
          else {
            mffWeight.fill(mPair, weight);
            mffNoWeight.fill(mPair);
          }
        }
      }
    }
  }

  mnunuWeight /= nEvents*binWidth;
  mnunuNoWeight /= nEvents*binWidth;
  mffWeight /= nEvents*binWidth;
  mffNoWeight /= nEvents*binWidth;
  mwwWeight /= nEvents*binWidth;
  mwwNoWeight /= nEvents*binWidth;

  string programName = "plotInterferenceSpectrum_" + to_string(id) + "_" + to_string(pol);
  string histName = "interferenceSpectrum_" + to_string(id) + "_" + to_string(pol);
  string title;

  if (id == 11 && pol == 1) {
    title = "$e_{R} \\rightarrow e_{R} \\, \\gamma/Z_{T} \\rightarrow e_{R} \\, X \\bar{X}$";
  }
  else if (id == 11 && pol == -1) {
    title = "$e_{L} \\rightarrow e_{L} \\, \\gamma/Z_{T} \\rightarrow e_{L} \\, X \\bar{X}$";
  }
  else {
    title = "Some process";
  }

  HistPlot hpl(programName);

  hpl.frame(histName, title, "$m_{X \\bar{X}}$ [GeV]",
  "$1/\\sigma \\, \\, \\mathrm{d}\\sigma/\\mathrm{d}m_{X \\bar{X}} \\, [\\mathrm{GeV}^{-1}]$");
  hpl.add(mnunuWeight, "-,green", "$\\nu\\bar{\\nu}$ (Interference)");
  hpl.add(mnunuNoWeight, "--,green", "$\\nu\\bar{\\nu}$ (No interference)");
  hpl.add(mffWeight, "-,blue", "f$\\bar{\\mathrm{f}}$ (Interference)");
  hpl.add(mffNoWeight, "--,blue", "f$\\bar{\\mathrm{f}}$ (No interference)");
  hpl.add(mwwWeight, "-,orange", "$W^+ W^-$ (Interference)");
  hpl.add(mwwNoWeight, "--,orange", "$W^+ W^-$ (No interference)");
  hpl.plot(true);
}

==> figures/spectra/mainResonanceSpectra.cc <==
#include "Pythia8/Pythia.h"
#include "Pythia8/Vincia.h"

using namespace Pythia8;

int main() {
  // ----------------------------------------------------------------
  // These are the id and pol to determine the resonance spectrum for
  int id = 6;
  int pol = -1;
  double E = 1e3;

  int nEvents = 1e5;

  int nBins = 100;
  double mLo = 50; 
  double mHi = 350;

  double binWidth = (mHi - mLo)/nBins;
  // ----------------------------------------------------------------

  Hist mBWtest("mBWtest", nBins, mLo, mHi);
  Hist mBW("mBW", nBins, mLo, mHi);
  Hist mShower("mShower", nBins, mLo, mHi);
  Hist mMatched("mMatched", nBins, mLo, mHi);

  Pythia pythia;
  pythia.readString("HardQCD:qqbar2gg = on");
  pythia.readString("Vincia:EWmode = 3");
  pythia.init();

  Info* infoPtr = const_cast<Info*>(&pythia.info);
  Rndm* rndmPtr = &pythia.rndm;

  // Make a VinciaCommon object
  VinciaCommon vinCom;
  vinCom.initPtr(infoPtr);
  vinCom.init();

  VinciaEW ewsh;
  ewsh.initPtr(infoPtr, &vinCom);
  ewsh.load();
  ewsh.init();

  /*
  double weight = 0;
  for (int i=0; i<nBins; i++) {
    double m2 = mLo + (mHi - mLo)*((i + 0.5)/(double)nBins);
    double bw = ewsh.ampCalc.getBreitWigner(id, sqrt(m2), pol);
    cout << scientific << bw << endl;
    weight += bw;
    mBWtest.fill(m2, bw);
  }
  mBWtest /= weight*binWidth;
  */
  
  for (int i=0; i<nEvents; i++) {
    if (i != 0 && i%(nEvents/100) == 0) {
      cout << i << endl;
    }
    double m = ewsh.ampCalc.sampleMass(id, pol);
    double bw = ewsh.ampCalc.getBreitWigner(id, m, pol);
    double bwOver = ewsh.ampCalc.getBreitWignerOverestimate(id, m, pol);
    mBWtest.fill(m);
  }

  double m0 = ewsh.ewData.mass(id, pol);

  for (int mode = 1; mode <= 3; mode++) {
    Pythia pythia;
    pythia.readString("HardQCD:qqbar2gg = on");
    pythia.readString("Vincia:EWmode = 3");
    string setting = "Vincia:bwMatchingMode = " + to_string(mode);
    pythia.readString(setting);
    pythia.init();

    Info* infoPtr = const_cast<Info*>(&pythia.info);    
    Rndm* rndmPtr = &pythia.rndm;
    PartonSystems* partonSystemPtr = &pythia.partonSystems;
    Event& event = pythia.event;

    // Make a VinciaCommon object
    VinciaCommon vinCom;
    vinCom.initPtr(infoPtr);
    vinCom.init();

    VinciaEW ewsh;
    ewsh.initPtr(infoPtr, &vinCom);
    ewsh.load();
    ewsh.init();

    for (int i=0; i<nEvents; i++) {
      if (i != 0 && i%(nEvents/100) == 0) {
        cout << i << endl;
      }
      event.reset();
      partonSystemPtr->clear();
      int iSys = partonSystemPtr->addSys();

      // Get a mass from the Breit-Wigner
      double m = ewsh.ampCalc.sampleMass(id, pol);
      double m2 = pow2(m);

      // Construct phase space excplicitly for 2 particles
      if (E < m) {continue;}
      double pVec = sqrt(pow2(E) - m2);

      double cosTheta = 2*rndmPtr->flat() - 1;
      double sinTheta = sqrt(1 - pow2(cosTheta));
      double phi = rndmPtr->flat()*2*M_PI;

      Vec4 p     = Vec4(pVec*sinTheta*sin(phi), pVec*sinTheta*cos(phi), pVec*cosTheta, E);
      Vec4 pSpec = Vec4(-pVec*sinTheta*sin(phi), -pVec*sinTheta*cos(phi), -pVec*cosTheta, pVec);
      int iEv     = event.append(id, 23, 0, 0, p, p.mCalc(), 0, pol);
      int iEvSpec = event.append(21, 23, 0, 0, pSpec, pSpec.mCalc(), 0, 1);
      partonSystemPtr->addOut(iSys, iEv);
      partonSystemPtr->addOut(iSys, iEvSpec);

      // Run shower loop
      ewsh.prepare(0, event, false);

      double Q2Trial = pow2(E + pVec);

      double m2Onshell = pow2(ewsh.ewData.mass(id, pol));
      double Q2Dec = pow2( m2 - m2Onshell ) / m2Onshell;
      double Q2Cut = min( 0.1, 0.9*Q2Dec );

      while(true) {
        Q2Trial = ewsh.q2Next(event, Q2Trial, Q2Cut);
        if (Q2Trial < Q2Cut) {break;}
        if (ewsh.acceptTrial(event)) {
          ewsh.updateEvent(event);
          ewsh.updatePartonSystems(event);
          break;
        }
      }

      if (event.size() > 3 && ewsh.lastIsResonanceDecay()) {
        Vec4 pDecay;
        for (int j=0; j<event.size(); j++) {
          if (event[j].status() == 51) {
            pDecay += event[j].p();
          }
        }

        double mDecay = pDecay.mCalc();
        if (mode == 1) mBW.fill(mDecay);
        if (mode == 2) mMatched.fill(mDecay);
        if (mode == 3) mShower.fill(mDecay);
      }
      ewsh.clear(iSys);
    }
  }

  mBW /= binWidth*nEvents;
  mShower /= binWidth*nEvents;
  mMatched /= binWidth*nEvents;

  // Normalize to same value
  double wBW = 0;
  double wBWtest = 0;
  for (int i=0; i<nBins; i++) {
    wBW += mBW.getBinContent(i);
    wBWtest += mBWtest.getBinContent(i);
  }
  mBWtest *= wBW/wBWtest;

  string programName = "plotResonanceSpectrum_" + to_string(id) + "_" + to_string(pol);
  string histName = "resonanceSpectrum_" + to_string(id) + "_" + to_string(pol);
  string title;

  if (id == 6 && pol == 1) {
    title = "$t_{R} \\rightarrow b \\, W^+$";
  }
  else if (id == 6 && pol == -1) {
    title = "$t_{L} \\rightarrow b \\, W^+$";
  }
  else {
    title = "Some process";
  }

  HistPlot hpl(programName);

  hpl.frame(histName, title, "$m_t$ [GeV]",
  "$1/\\sigma \\, \\, \\mathrm{d}\\sigma/\\mathrm{d}m_t \\, [\\mathrm{GeV}^{-1}]$");
  hpl.add(mBW, "-,green", "Breit-Wigner");
  hpl.add(mShower, "-,blue", "Shower");
  hpl.add(mMatched, "-,orange", "Matched");
  // hpl.add(mBWtest, "-,magenta", "Breit-Wigner(Analytic)");
  hpl.plot(true);
}   

==> figures/spectra/plotInterferenceSpectra_11.py <==
import numpy as np
from matplotlib import pyplot as plt
import matplotlib as mpl
import yoda

textwidth = 9
textheight = textwidth/2.4
fontsize = 10.95

colors = ["#88CCEE", "#CC6677", "#DDCC77", "#117733", "#332288"]

mpl.rcParams['text.usetex'] = True
mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['lines.linewidth'] = 1.2
mpl.rcParams['lines.markersize'] = 2
mpl.rcParams["legend.labelspacing"] = 0.1
mpl.rcParams["legend.frameon"] = False
mpl.rcParams["legend.handletextpad"] = 0.5
#mpl.rcParams["legend.columnspacing"] = 0
mpl.rcParams.update({'font.size': fontsize})

nunu_L            = np.loadtxt('11_-1_interference/interferenceSpectrum_11_-1-nunu.dat')
ffbar_int_L       = np.loadtxt('11_-1_interference/interferenceSpectrum_11_-1-ffbar_int.dat')
ffbar_no_int_L    = np.loadtxt('11_-1_interference/interferenceSpectrum_11_-1-ffbar_no_int.dat')
WW_int_L          = np.loadtxt('11_-1_interference/interferenceSpectrum_11_-1-WW_int.dat')
WW_no_int_L       = np.loadtxt('11_-1_interference/interferenceSpectrum_11_-1-WW_no_int.dat')

nunu_R            = np.loadtxt('11_1_interference/interferenceSpectrum_11_1-nunu.dat')
ffbar_int_R       = np.loadtxt('11_1_interference/interferenceSpectrum_11_1-ffbar_int.dat')
ffbar_no_int_R    = np.loadtxt('11_1_interference/interferenceSpectrum_11_1-ffbar_no_int.dat')
WW_int_R          = np.loadtxt('11_1_interference/interferenceSpectrum_11_1-WW_int.dat')
WW_no_int_R       = np.loadtxt('11_1_interference/interferenceSpectrum_11_1-WW_no_int.dat')

fig, axs = plt.subplots(1, 2)
fig.set_size_inches(textwidth, textheight)

axs[0].plot(nunu_L[:,0], nunu_L[:,1], label=r'$\nu \bar{\nu}$', color=colors[0])
axs[0].plot(ffbar_int_L[:,0], ffbar_int_L[:,1], label=r'$f\bar{f}$ (Int.)', color=colors[1])
axs[0].plot(ffbar_no_int_L[:,0], ffbar_no_int_L[:,1], '--', label=r'$f\bar{f}$ (No int.)', color=colors[1])
axs[0].plot(WW_int_L[:,0], WW_int_L[:,1], label=r'$W^+ W^-$ (Int.)', color=colors[2])
axs[0].plot(WW_no_int_L[:,0], WW_no_int_L[:,1], '--', label=r'$W^+ W^-$ (No int.)', color=colors[2])

axs[1].plot(nunu_R[:,0], nunu_R[:,1], color=colors[0])
axs[1].plot(ffbar_int_R[:,0], ffbar_int_R[:,1], color=colors[1])
axs[1].plot(ffbar_no_int_R[:,0], ffbar_no_int_R[:,1], '--', color=colors[1])
axs[1].plot(WW_int_R[:,0], WW_int_R[:,1], color=colors[2])
axs[1].plot(WW_no_int_R[:,0], WW_no_int_R[:,1], '--', color=colors[2])

axs[0].set_yscale('log')
axs[1].set_yscale('log')

axs[0].set_xlim(0,300)
axs[1].set_xlim(0,300)
axs[0].set_ylim(5e-8, 8e-3)
axs[1].set_ylim(5e-8, 8e-3)

axs[0].set_xlabel(r'$m_{X \bar{X}}$ [GeV]')
axs[1].set_xlabel(r'$m_{X \bar{X}}$ [GeV]')

axs[0].set_title(r'$e_{L} \to e_{L} \, \gamma/Z_{T} \to e_{L} \, X \bar{X}$')
axs[1].set_title(r'$e_{R} \to e_{R} \, \gamma/Z_{T} \to e_{R} \, X \bar{X}$')
axs[0].set_ylabel(r'$1/\sigma \, \, \mathrm{d}\sigma/\mathrm{d}m_{X \bar{X}} \, [\mathrm{GeV}^{-1}]$')

axs[0].text(0.77,0.97,r"$E_e = 10$ TeV", horizontalalignment="left", verticalalignment="top", transform = axs[0].transAxes, fontsize=8, color='gray')

handles, labels = axs[0].get_legend_handles_labels()
plt.axes(axs[1])
legend = plt.legend(handles, labels, loc='upper right')

plt.savefig("interference_11.pdf", bbox_inches='tight')

==> figures/spectra/plotResonanceSpectrum_6_-1.py <==
import numpy as np
from matplotlib import pyplot as plt
import matplotlib as mpl
import yoda

textwidth = 4.5
textheight = textwidth/1.2
fontsize = 10.95

# colors = ["#332288", "#88CCEE", "#117733", "#DDCC77", "#CC6677", "#882255", "#AA4499"]
colors = ["#88CCEE", "#CC6677", "#DDCC77", "#117733", "#332288"]

mpl.rcParams['text.usetex'] = True
mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['lines.linewidth'] = 1.2
mpl.rcParams['lines.markersize'] = 2
mpl.rcParams["legend.labelspacing"] = 0.1
mpl.rcParams["legend.frameon"] = False
mpl.rcParams["legend.handletextpad"] = 0.5
#mpl.rcParams["legend.columnspacing"] = 0
mpl.rcParams.update({'font.size': fontsize})

bw      = np.loadtxt('6_-1_resonance/resonanceSpectrum_6_-1_bw.dat')
shower  = np.loadtxt('6_-1_resonance/resonanceSpectrum_6_-1_shower.dat')
matched = np.loadtxt('6_-1_resonance/resonanceSpectrum_6_-1_matched.dat')

fig = plt.figure()
fig.set_size_inches(textwidth, textheight)
ax = fig.gca()

ax.plot(bw[:,0], bw[:,1], label=r'Breit-Wigner', color=colors[0])
ax.plot(shower[:,0], shower[:,1], label=r'Shower', color=colors[1])
ax.plot(matched[:,0], matched[:,1], label=r'Matched', color=colors[2])

ax.set_yscale('log')
ax.set_xlim(50,350)
ax.set_ylim(2e-7, 7e-1)

ax.set_title(r'$t_{L} \to b \, W^+$')
ax.set_xlabel(r'$m_t$ [GeV]')
ax.set_ylabel(r'$1/\sigma \, \, \mathrm{d}\sigma/\mathrm{d}m_t \, [\mathrm{GeV}^{-1}]$')

ax.text(0.02,0.98,r"$E_t = 1$ TeV", horizontalalignment="left", verticalalignment="top", transform = ax.transAxes, fontsize=8, color='gray')

handles, labels = ax.get_legend_handles_labels()
legend = plt.legend(handles, labels, loc='upper right')

plt.savefig("resonance_6.pdf", bbox_inches='tight')
